Magnetic field study of exciton nonradiative broadening excitation spectra in GaAs/AlGaAs quantum wells

Exciton excited states in the quantum well are studied via their effect on the nonradiative broadening of the ground exciton resonance. Dependence of the nonradiative broadening of the ground exciton state on the photon energy of additional laser excitation was measured. Applying magnetic field up to 6 T, we could trace the formation of Landau levels and evolution of the exciton states of size quantization in a 14-nm GaAs/AlGaAs quantum well. Sensitivity of the technique allowed for observation of the second exciton state of size quantization, unavailable for conventional reflectance and photoluminescence spectroscopy. Our interpretation is supported by the numerical calculation of the exciton energies of the heavy-hole and light-hole subsystems. The numerical problems were solved using the finite-difference method on the nonuniform grid. The ground Landau level of the free electron-hole pair was observed and numerically analysed. In addition to energies of the excited states, electron hole distances and exciton-light interaction constant was investigated using the obtained in the numerical procedure exciton wave functions.

==> Hamiltonian_for_exciton.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    252209,       6956]
NotebookOptionsPosition[    245973,       6857]
NotebookOutlinePosition[    246310,       6872]
CellTagsIndexPosition[    246267,       6869]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Operators in Luttinger Hamiltonian in polar",
 FontFamily->"EB Garamond"]], "Title",
 CellChangeTimes->{{3.876368871367546*^9, 
  3.8763688943119717`*^9}},ExpressionUUID->"9fb2c5c5-a129-463e-855c-\
1b4f96e6e0f4"],

Cell[TextData[StyleBox["This document describes the exciton Hamiltonian \
transformation from Cartesian coordinates to polar relative in-plane \
coordinates. Hamiltonian includes square QW potential in z-direction, Coulomb \
attraction of quasiparticles, hh-lh coupling and the magnetic field. In the \
final part of this considration an anzats is implemented allowing for the \
zero boundary condition at \[Rho]=0.",
 FontFamily->"EB Garamond"]], "Text",
 CellChangeTimes->{{3.876369386408956*^9, 3.876369412864944*^9}, {
  3.888897042646797*^9, 3.888897186696083*^9}, {3.8888972204327106`*^9, 
  3.888897367329829*^9}},ExpressionUUID->"50e711bf-0811-4abd-a3de-\
f0c6da44260f"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Coordinate transform rules and ordinary derivatives",
 FontFamily->"EB Garamond SC"]], "Chapter",
 CellChangeTimes->{{3.876368903798932*^9, 3.876368917096223*^9}, {
  3.8888974144632807`*^9, 
  3.8888974476875763`*^9}},ExpressionUUID->"7073f717-b695-4ce5-aa22-\
b3b59032c3c9"],

Cell[TextData[{
 StyleBox["First we derive functions that represent ordinary derivatives \
after the coordinate transform ",
  FontFamily->"EB Garamond"],
 Cell[BoxData[
  RowBox[{
   RowBox[{
    FormBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["x", "e"], ",", 
       SubscriptBox["y", "e"], ",", 
       SubscriptBox["z", "e"], ",", 
       SubscriptBox["x", "h"], ",", 
       SubscriptBox["y", "h"], ",", 
       SubscriptBox["z", "h"]}]}],
     TraditionalForm], ")"}], "\[LeftRightArrow]", 
   RowBox[{"(", 
    RowBox[{"X", ",", " ", "Y", ",", "\[Rho]", ",", " ", "\[Phi]", ",", " ", 
     SubscriptBox["z", "e"], ",", " ", 
     SubscriptBox["z", "h"]}], ")"}]}]], "Input",
  CellChangeTimes->{{3.88889702977848*^9, 3.888897029780846*^9}},
  ExpressionUUID->"59aff6d1-0154-4480-8aa7-e72665218d30"],
 ". ",
 StyleBox["  The transformation rules are:",
  FontFamily->"EB Garamond"]
}], "Text",
 CellChangeTimes->{{3.876369386408956*^9, 3.876369412864944*^9}, {
  3.8888975052874527`*^9, 
  3.888897655672885*^9}},ExpressionUUID->"7e7a1cbc-a916-4eef-8024-\
acdc70cf65db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"z", " ", "direction", " ", "is", " ", "independent"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"ze", "=", "ze"}], ";", "\[IndentingNewLine]", 
    RowBox[{"zh", "=", "zh"}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"X", "=", 
     FractionBox[
      RowBox[{
       RowBox[{"me", " ", "xe"}], "+", 
       RowBox[{"mh", " ", "xh"}]}], 
      RowBox[{"me", "+", "mh"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Y", "=", 
     FractionBox[
      RowBox[{
       RowBox[{"me", " ", "ye"}], "+", 
       RowBox[{"mh", " ", "yh"}]}], 
      RowBox[{"me", "+", "mh"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]", "=", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"xe", "-", "xh"}], ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"ye", "-", "yh"}], ")"}], "2"]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Phi]", "=", 
     RowBox[{"ArcTan", "[", 
      FractionBox[
       RowBox[{"ye", "-", "yh"}], 
       RowBox[{"xe", "-", "xh"}]], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"reverse", " ", "rules"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"ze", "=", "ze"}], ";", "\[IndentingNewLine]", 
     RowBox[{"zh", "=", "zh"}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xe", "=", 
     RowBox[{"X", "+", 
      RowBox[{
       FractionBox["mh", 
        RowBox[{"me", "+", "mh"}]], "\[Rho]", " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ye", "=", 
     RowBox[{"Y", "+", 
      RowBox[{
       FractionBox["mh", 
        RowBox[{"me", "+", "mh"}]], "\[Rho]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xh", "=", 
     RowBox[{"X", "-", 
      RowBox[{
       FractionBox["me", 
        RowBox[{"me", "+", "mh"}]], "\[Rho]", " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yh", "=", 
     RowBox[{"Y", "-", 
      RowBox[{
       FractionBox["me", 
        RowBox[{"me", "+", "mh"}]], "\[Rho]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.882430540971819*^9, 3.882430905331365*^9}, {
  3.888897662721395*^9, 3.8888977452212877`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7c9a8a59-51b4-49f1-b535-95785e2572ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "=."}], ";", 
  RowBox[{"Y", "=."}], ";", 
  RowBox[{"xe", "=."}], ";", 
  RowBox[{"ye", "=."}], ";", 
  RowBox[{"xh", "=."}], ";", 
  RowBox[{"yh", "=."}], ";", 
  RowBox[{"\[Rho]", "=."}], ";", 
  RowBox[{"\[Phi]", "=."}], ";"}]], "Input",
 CellChangeTimes->{{3.888899357741602*^9, 3.888899387451849*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"b8621096-f980-403d-bdcc-5d68f863dcb3"],

Cell[TextData[StyleBox["Define the function constructing the Jacobian matrix \
according to that rules:",
 FontFamily->"EB Garamond"]], "Text",
 CellChangeTimes->{{3.876369386408956*^9, 3.876369412864944*^9}, {
  3.8888975052874527`*^9, 3.888897655672885*^9}, {3.888897834847781*^9, 
  3.888897854688198*^9}},ExpressionUUID->"d036a146-2135-4344-8a2c-\
6818ecc2bb2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JacobianMatrix", "[", 
   RowBox[{
    RowBox[{"f_List", "?", "VectorQ"}], ",", "x_List"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Outer", "[", 
    RowBox[{"D", ",", "f", ",", "x"}], "]"}], "/;", 
   RowBox[{"Equal", "@@", 
    RowBox[{"(", 
     RowBox[{"Dimensions", "/@", 
      RowBox[{"{", 
       RowBox[{"f", ",", "x"}], "}"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.882431477389119*^9, 3.882431482522739*^9}, {
  3.882431517379243*^9, 3.88243156422908*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"3588da97-e17d-4039-b106-c9ff230a1541"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"JM", "=", 
    RowBox[{"JacobianMatrix", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"me", " ", "xe"}], "+", 
          RowBox[{"mh", " ", "xh"}]}], 
         RowBox[{"me", "+", "mh"}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"me", " ", "ye"}], "+", 
          RowBox[{"mh", " ", "yh"}]}], 
         RowBox[{"me", "+", "mhxy"}]], ",", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"xe", "-", "xh"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"ye", "-", "yh"}], ")"}], "2"]}]], ",", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"ye", "-", "yh"}], 
          RowBox[{"xe", "-", "xh"}]], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"xe", ",", "ye", ",", "xh", ",", "yh"}], "}"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.882431631996852*^9, 3.882431730852686*^9}, {
   3.882431785645718*^9, 3.882431786615453*^9}, 3.882431905230994*^9, {
   3.8831341985437193`*^9, 3.883134203668406*^9}, {3.883193823067707*^9, 
   3.8831938281473227`*^9}, {3.888899991066732*^9, 
   3.8889000074062347`*^9}},ExpressionUUID->"6810d2fe-f4c2-4726-b829-\
1ed35728808c"],

Cell[TextData[StyleBox["Transform the result into the new coordinates:",
 FontFamily->"EB Garamond"]], "Text",
 CellChangeTimes->{{3.876369386408956*^9, 3.876369412864944*^9}, {
  3.8888975052874527`*^9, 3.888897655672885*^9}, {3.888897834847781*^9, 
  3.888897854688198*^9}, {3.8888978999597588`*^9, 
  3.888897925088657*^9}},ExpressionUUID->"ba9084b8-aef6-430d-b92c-\
f2b3e4ca2285"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JM", "=", 
   RowBox[{"JM", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xe", "\[Rule]", 
       RowBox[{"X", "+", 
        RowBox[{
         FractionBox["mh", 
          RowBox[{"me", "+", "mh"}]], "\[Rho]", " ", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]}], ",", 
      RowBox[{"ye", "\[Rule]", 
       RowBox[{"Y", "+", 
        RowBox[{
         FractionBox["mh", 
          RowBox[{"me", "+", "mh"}]], "\[Rho]", " ", 
         RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}]}], ",", 
      RowBox[{"xh", "\[Rule]", 
       RowBox[{"X", "-", 
        RowBox[{
         FractionBox["me", 
          RowBox[{"me", "+", "mh"}]], "\[Rho]", " ", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]}], ",", 
      RowBox[{"yh", "\[Rule]", " ", 
       RowBox[{"Y", "-", 
        RowBox[{
         FractionBox["me", 
          RowBox[{"me", "+", "mh"}]], "\[Rho]", " ", 
         RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}]}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.882431979341215*^9, 3.882432022260803*^9}, {
  3.888899749301201*^9, 
  3.88889975811812*^9}},ExpressionUUID->"a7a11349-1850-4dca-8553-\
d13ec2de4a11"],

Cell[TextData[{
 StyleBox["Now we are ready to construct the generalized momentum operators \
in the new set of coordinates. Jacobian matrix gives the transformation for \
derivatives, and coordinates are transformed according to the rules above. \
Substitution into expressions\n",
  FontFamily->"EB Garamond"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "xe"], "=", " ", 
     RowBox[{
      RowBox[{"-", "i"}], " ", "\[HBar]", " ", 
      RowBox[{
       SubscriptBox["\[Del]", "xe"], 
       RowBox[{"-", " ", 
        FractionBox[
         RowBox[{"e", " ", "B"}], 
         RowBox[{"2", " ", "c"}]]}]}], 
      SubscriptBox["y", "e"]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["k", "ye"], "=", " ", 
     RowBox[{
      RowBox[{"-", "i"}], " ", "\[HBar]", " ", 
      RowBox[{
       SubscriptBox["\[Del]", "ye"], 
       RowBox[{"+", 
        FractionBox[
         RowBox[{"e", " ", "B"}], 
         RowBox[{"2", " ", "c"}]]}]}], 
      SubscriptBox["x", "e"]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["k", "xh"], "=", " ", 
     RowBox[{
      RowBox[{"-", "i"}], " ", "\[HBar]", " ", 
      RowBox[{
       SubscriptBox["\[Del]", "xh"], 
       RowBox[{"+", " ", 
        FractionBox[
         RowBox[{"e", " ", "B"}], 
         RowBox[{"2", " ", "c"}]]}]}], 
      SubscriptBox["y", "h"]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["k", "yh"], "=", " ", 
     RowBox[{
      RowBox[{"-", "i"}], " ", "\[HBar]", " ", 
      RowBox[{
       SubscriptBox["\[Del]", "yh"], 
       RowBox[{"-", " ", 
        FractionBox[
         RowBox[{"e", " ", "B"}], 
         RowBox[{"2", " ", "c"}]]}]}], 
      SubscriptBox["x", "h"]}]}], ","}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4951bf78-b4bd-49ff-b3db-86a08d4c68d7"],
 "\n",
 StyleBox["gives",
  FontFamily->"EB Garamond"]
}], "Text",
 CellChangeTimes->{{3.876369386408956*^9, 3.876369412864944*^9}, {
  3.8888975052874527`*^9, 3.888897655672885*^9}, {3.888897834847781*^9, 
  3.888897854688198*^9}, {3.8888978999597588`*^9, 3.888897925088657*^9}, {
  3.888898023695191*^9, 3.888898074770238*^9}, {3.888898151985033*^9, 
  3.888898370027109*^9}, {3.888898406074251*^9, 
  3.88889853696354*^9}},ExpressionUUID->"27370053-6fa8-48f2-8b90-\
41f7f59f4f2b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"kxe", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], " ", "\[HBar]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Transpose", "[", "JM", "]"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "X"}], "]"}], ",", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "Y"}], "]"}], ",", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "\[Rho]"}], "]"}], ",", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "\[Phi]"}], "]"}]}], "}"}]}], ")"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"e", " ", "B"}], 
        RowBox[{"2", " ", "c"}]], " ", 
       RowBox[{"(", 
        FractionBox["mh", 
         RowBox[{"me", "+", "mh"}]], ")"}], "\[Rho]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", "#"}]}], " ", ")"}], "&"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kye", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], " ", "\[HBar]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Transpose", "[", "JM", "]"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "X"}], "]"}], ",", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "Y"}], "]"}], ",", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "\[Rho]"}], "]"}], ",", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "\[Phi]"}], "]"}]}], "}"}]}], ")"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"e", " ", "B"}], 
        RowBox[{"2", " ", "c"}]], " ", 
       RowBox[{"(", 
        FractionBox["mh", 
         RowBox[{"me", "+", "mh"}]], ")"}], "\[Rho]", " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}], "#"}]}], " ", ")"}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kze", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "I"}], " ", "\[HBar]", " ", 
      RowBox[{"D", "[", 
       RowBox[{"#", ",", "ze"}], "]"}]}], ")"}], "&"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.882957539156598*^9, 3.882957577787642*^9}, {
  3.8829588093538923`*^9, 3.882958814029314*^9}, {3.883114636339169*^9, 
  3.883114639472725*^9}, {3.8831148718442574`*^9, 3.883114874097419*^9}, {
  3.883117009216518*^9, 3.883117012518228*^9}, {3.883128230671783*^9, 
  3.883128235492464*^9}, {3.8840780758635197`*^9, 3.884078118420238*^9}, {
  3.884079268178075*^9, 3.884079270623508*^9}, {3.888898557643591*^9, 
  3.888898583216943*^9}, {3.88889973836449*^9, 
  3.888899770253891*^9}},ExpressionUUID->"a5981a8d-c763-4045-9c7b-\
091b1569096e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"kxh", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], " ", "\[HBar]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Transpose", "[", "JM", "]"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "X"}], "]"}], ",", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "Y"}], "]"}], ",", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "\[Rho]"}], "]"}], ",", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "\[Phi]"}], "]"}]}], "}"}]}], ")"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"e", " ", "B"}], 
        RowBox[{"2", " ", "c"}]], " ", 
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox["me", 
          RowBox[{"me", "+", "mh"}]]}], ")"}], "\[Rho]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", "#"}]}], " ", ")"}], "&"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kyh", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], " ", "\[HBar]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Transpose", "[", "JM", "]"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "X"}], "]"}], ",", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "Y"}], "]"}], ",", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "\[Rho]"}], "]"}], ",", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", "\[Phi]"}], "]"}]}], "}"}]}], ")"}], "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"e", " ", "B"}], 
        RowBox[{"2", " ", "c"}]], " ", 
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox["me", 
          RowBox[{"me", "+", "mh"}]]}], ")"}], "\[Rho]", " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}], "#"}]}], " ", ")"}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kzh", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "I"}], " ", "\[HBar]", " ", 
      RowBox[{"D", "[", 
       RowBox[{"#", ",", "zh"}], "]"}]}], ")"}], "&"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.882432567436952*^9, 3.882432575012391*^9}, {
  3.882432961614479*^9, 3.882432972038155*^9}, {3.882433291439453*^9, 
  3.882433357374119*^9}, {3.8824334475043707`*^9, 3.882433472343378*^9}, {
  3.8824335438107777`*^9, 3.882433614343864*^9}, {3.882957269268072*^9, 
  3.88295727487628*^9}, {3.883114867548717*^9, 3.883114869393758*^9}, {
  3.883117001136565*^9, 3.883117003710085*^9}, {3.883128241855242*^9, 
  3.8831282456930943`*^9}, {3.884078128160647*^9, 3.884078162924384*^9}, {
  3.884079274121007*^9, 3.8840792776791573`*^9}, {3.8888985656907187`*^9, 
  3.888898577353816*^9}, {3.888899734021161*^9, 3.888899736533475*^9}, {
  3.888899767148761*^9, 
  3.888899768742036*^9}},ExpressionUUID->"74086e0d-8a22-459b-882c-\
92140c1202dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagonal part of the Hamiltonian",
 FontFamily->"EB Garamond SC"]], "Chapter",
 CellChangeTimes->{{3.876368903798932*^9, 3.876368917096223*^9}, {
  3.888898609273966*^9, 
  3.8888986162093143`*^9}},ExpressionUUID->"c7246a4f-b520-4cf1-a2b6-\
130154c06d54"],

Cell[TextData[{
 StyleBox["Once functions kxe, kye, kze, kxh, kyh, kzh, acting as an \
operators, are introduced, we can easily compose any operator in the new set \
of coordinates. Lets start with diagonal part of the Hamiltonian:\n",
  FontFamily->"EB Garamond"],
 Cell[BoxData[
  FormBox[
   RowBox[{"H", "=", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       SubscriptBox["k", "xe"], "2"], 
      RowBox[{"2", " ", 
       SubscriptBox["m", "e"]}]], "+", 
     FractionBox[
      SuperscriptBox[
       SubscriptBox["k", "ye"], "2"], 
      RowBox[{"2", " ", 
       SubscriptBox["m", "e"]}]], "+", 
     FractionBox[
      SuperscriptBox[
       SubscriptBox["k", "ze"], "2"], 
      RowBox[{"2", " ", 
       SubscriptBox["m", "e"]}]], "+", 
     FractionBox[
      SuperscriptBox[
       SubscriptBox["k", "xh"], "2"], 
      RowBox[{"2", " ", 
       SubscriptBox["m", "hxy"]}]], "+", 
     FractionBox[
      SuperscriptBox[
       SubscriptBox["k", "yh"], "2"], 
      RowBox[{"2", " ", 
       SubscriptBox["m", "hxy"]}]], "+", 
     FractionBox[
      SuperscriptBox[
       SubscriptBox["k", "zh"], "2"], 
      RowBox[{"2", " ", 
       SubscriptBox["m", "hz"]}]], "-", 
     FractionBox[
      SuperscriptBox["e", "2"], 
      RowBox[{
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"\[Sqrt]", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["z", "e"], "-", 
            SubscriptBox["z", "h"]}], ")"}], "2"]}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["y", "e"], "-", 
          SubscriptBox["y", "h"]}], ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["y", "e"], "-", 
          SubscriptBox["y", "h"]}], ")"}], "2"]}]], "+", 
     RowBox[{"U", "(", 
      RowBox[{
       SubscriptBox["z", "e"], ",", 
       SubscriptBox["z", "h"]}], ")"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "bcbf0323-dbae-4b46-9260-52966981d8e1"],
 "\n",
 StyleBox["The potential part of the Hamiltonian is easily transformed into \
the new coordinates and does not change under application of our ansatz:\n",
  FontFamily->"EB Garamond"],
 Cell[BoxData[
  FormBox[
   RowBox[{"U", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["e", "2"], 
       RowBox[{
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"\[Sqrt]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["z", "e"], "-", 
             SubscriptBox["z", "h"]}], ")"}], "2"]}]}], "+", 
        SuperscriptBox["\[Rho]", "2"]}]]}], "+", 
     RowBox[{"U", "(", 
      RowBox[{
       SubscriptBox["z", "e"], ",", 
       SubscriptBox["z", "h"]}], ")"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "701f2f82-c37f-4e9f-9c50-031dd2815c6f"],
 "\n",
 StyleBox["We focus on the kinetic part o the Hamiltonian:",
  FontFamily->"EB Garamond"]
}], "Text",
 CellChangeTimes->{{3.876369386408956*^9, 3.876369412864944*^9}, {
  3.888898624465308*^9, 3.88889873532388*^9}, {3.888898774507312*^9, 
  3.888899160842925*^9}},ExpressionUUID->"2715e138-0e9a-46a1-bd7c-\
100097da32bb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", "me"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"kxe", "[", 
         RowBox[{"kxe", "[", 
          RowBox[{"\[Psi]", "[", 
           RowBox[{
           "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", 
            "zh"}], "]"}], "]"}], "]"}], "+", 
        RowBox[{"kye", "[", 
         RowBox[{"kye", "[", 
          RowBox[{"\[Psi]", "[", 
           RowBox[{
           "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", 
            "zh"}], "]"}], "]"}], "]"}], "+", 
        RowBox[{"kze", "[", 
         RowBox[{"kze", "[", 
          RowBox[{"\[Psi]", "[", 
           RowBox[{
           "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", 
            "zh"}], "]"}], "]"}], "]"}]}], ")"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", "mh"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"kxh", "[", 
         RowBox[{"kxh", "[", 
          RowBox[{"\[Psi]", "[", 
           RowBox[{
           "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", 
            "zh"}], "]"}], "]"}], "]"}], "+", 
        RowBox[{"kyh", "[", 
         RowBox[{"kyh", "[", 
          RowBox[{"\[Psi]", "[", 
           RowBox[{
           "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", 
            "zh"}], "]"}], "]"}], "]"}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"kzh", "[", 
       RowBox[{"kzh", "[", 
        RowBox[{"\[Psi]", "[", 
         RowBox[{
         "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
         "]"}], "]"}], "]"}], 
      RowBox[{"2", " ", "mhz"}]]}], ")"}], "//", "Simplify"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"\[Psi]", "[", 
        RowBox[{
        "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
        "]"}], ",", "  ", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
        "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
        "]"}], ",", " ", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
        "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
        "]"}], ",", "  ", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
        "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
        "]"}], ",", " ", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
        "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
        "]"}], ",", "  ", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
        "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
        "]"}], ",", " ", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
        "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
        "]"}], ",", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
        "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
        "]"}], ",", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
        "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
        "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
        "]"}], ",", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
        "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
        "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
        "]"}], ",", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
        "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
        "]"}]}], "}"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.888899170708517*^9, 3.8888993082511187`*^9}, {
  3.88889941533258*^9, 3.888899456788426*^9}, {3.888899516594569*^9, 
  3.888899661981181*^9}, {3.8888997752544622`*^9, 3.888899776773684*^9}, {
  3.888900015293806*^9, 3.8889000388149557`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"e318e1bb-6c8a-4bff-bc0b-102bba39c562"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["B", "2"], " ", 
    SuperscriptBox["e", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["me", "2"], "-", 
      RowBox[{"me", " ", "mh"}], "+", 
      SuperscriptBox["mh", "2"]}], ")"}], " ", 
    SuperscriptBox["\[Rho]", "2"], " ", 
    RowBox[{"\[Psi]", "[", 
     RowBox[{
     "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
     "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["c", "2"], " ", "me", " ", "mh", " ", 
    RowBox[{"(", 
     RowBox[{"me", "+", "mh"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
     "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
     "]"}]}], 
   RowBox[{"2", " ", "mhz"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
     "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
     "]"}]}], 
   RowBox[{"2", " ", "me"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "B", " ", "e", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["me", "2"], "-", 
      SuperscriptBox["mh", "2"]}], ")"}], " ", "\[HBar]", " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
     "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
     "]"}]}], 
   RowBox[{"2", " ", "c", " ", "me", " ", "mh", " ", 
    RowBox[{"(", 
     RowBox[{"me", "+", "mh"}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox["me", "2"], " ", "mhz", " ", 
        SuperscriptBox["\[HBar]", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["c", "2"], " ", "me", " ", "mh", " ", "mhz", " ", 
        SuperscriptBox["\[HBar]", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox["mh", "2"], " ", "mhz", " ", 
        SuperscriptBox["\[HBar]", "2"]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["\[Psi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
      "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
      "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"8", " ", 
     SuperscriptBox["c", "2"], " ", "me", " ", "mh", " ", 
     RowBox[{"(", 
      RowBox[{"me", "+", "mh"}], ")"}], " ", "mhz", " ", 
     SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox["me", "2"], " ", "mhz", " ", 
        SqrtBox[
         SuperscriptBox["\[Rho]", "2"]], " ", 
        SuperscriptBox["\[HBar]", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["c", "2"], " ", "me", " ", "mh", " ", "mhz", " ", 
        SqrtBox[
         SuperscriptBox["\[Rho]", "2"]], " ", 
        SuperscriptBox["\[HBar]", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox["mh", "2"], " ", "mhz", " ", 
        SqrtBox[
         SuperscriptBox["\[Rho]", "2"]], " ", 
        SuperscriptBox["\[HBar]", "2"]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["\[Psi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
      "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
      "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"8", " ", 
     SuperscriptBox["c", "2"], " ", "me", " ", "mh", " ", 
     RowBox[{"(", 
      RowBox[{"me", "+", "mh"}], ")"}], " ", "mhz", " ", 
     SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox["me", "2"], " ", "mhz", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["\[HBar]", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["c", "2"], " ", "me", " ", "mh", " ", "mhz", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["\[HBar]", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox["mh", "2"], " ", "mhz", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox["\[HBar]", "2"]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["\[Psi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
      "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
      "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"8", " ", 
     SuperscriptBox["c", "2"], " ", "me", " ", "mh", " ", 
     RowBox[{"(", 
      RowBox[{"me", "+", "mh"}], ")"}], " ", "mhz", " ", 
     SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
   "\[ImaginaryI]", " ", "B", " ", "e", " ", "\[Rho]", " ", "\[HBar]", " ", 
    RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
     "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
     "]"}]}], 
   RowBox[{"2", " ", "c", " ", 
    RowBox[{"(", 
     RowBox[{"me", "+", "mh"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
     "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
     "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"me", "+", "mh"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
   "\[ImaginaryI]", " ", "B", " ", "e", " ", "\[Rho]", " ", "\[HBar]", " ", 
    RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
     "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
     "]"}]}], 
   RowBox[{"2", " ", "c", " ", 
    RowBox[{"(", 
     RowBox[{"me", "+", "mh"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
     "X", ",", "Y", ",", "\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
     "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"me", "+", "mh"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.8888994435937767`*^9, 3.888899461843898*^9}, 
   3.888899561525104*^9, 3.888899610642219*^9, 3.88889966328554*^9, 
   3.888899780212039*^9, {3.888900019271802*^9, 3.888900041038891*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"23af1a7e-6246-47f0-a78f-e479b8c1aac6"]
}, Open  ]],

Cell[TextData[StyleBox["The result of the ansatz introduced by Gorjkov and \
Dzjaloshinskiy is the following",
 FontFamily->"EB Garamond"]], "Text",
 CellChangeTimes->{{3.876369386408956*^9, 3.876369412864944*^9}, {
  3.888900206223033*^9, 
  3.8889002785843897`*^9}},ExpressionUUID->"7845fbb1-e7d5-4ab1-b900-\
9bdbefaba509"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
          RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Y", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
           RowBox[{"X", "  ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "me"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"kxe", "[", 
           RowBox[{"kxe", "[", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"I", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
                ")"}]}]], 
             RowBox[{"\[Psi]", "[", 
              RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
              "]"}]}], "]"}], "]"}], "+", 
          RowBox[{"kye", "[", 
           RowBox[{"kye", "[", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"I", " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
                ")"}]}]], 
             RowBox[{"\[Psi]", "[", 
              RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
              "]"}]}], "]"}], "]"}], "+", 
          RowBox[{"kze", "[", 
           RowBox[{"kze", "[", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"I", " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
                ")"}]}]], 
             RowBox[{"\[Psi]", "[", 
              RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
              "]"}]}], "]"}], "]"}]}], ")"}]}], "+", "\[IndentingNewLine]", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "mh"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"kxh", "[", 
           RowBox[{"kxh", "[", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"I", " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
                ")"}]}]], 
             RowBox[{"\[Psi]", "[", 
              RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
              "]"}]}], "]"}], "]"}], "+", 
          RowBox[{"kyh", "[", 
           RowBox[{"kyh", "[", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"I", " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
                ")"}]}]], 
             RowBox[{"\[Psi]", "[", 
              RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
              "]"}]}], "]"}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "mhz"}]], 
        RowBox[{"kzh", "[", 
         RowBox[{"kzh", "[", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"I", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Y", " ", 
                  RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                 RowBox[{"X", "  ", 
                  RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], ")"}]}]], 
           
           RowBox[{"\[Psi]", "[", 
            RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
          "]"}], "]"}]}]}], ")"}]}], ")"}], "//", "Simplify"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", "   ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
      "}"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.888899170708517*^9, 3.8888993082511187`*^9}, {
  3.88889941533258*^9, 3.888899456788426*^9}, {3.888899516594569*^9, 
  3.888899661981181*^9}, {3.8888997752544622`*^9, 3.888899776773684*^9}, {
  3.888900015293806*^9, 3.8889000388149557`*^9}, {3.888900320760228*^9, 
  3.888900333092701*^9}, {3.8889003652126093`*^9, 3.888900376899208*^9}, {
  3.888901046890325*^9, 3.888901134616823*^9}, {3.888902616335361*^9, 
  3.888902691646181*^9}, {3.888903733755657*^9, 3.888903747331006*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"5408a08a-7bc3-4903-9c0e-ec81ab5a138c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", 
     SuperscriptBox["c", "2"], " ", "me", " ", "mh", " ", 
     SuperscriptBox["\[Rho]", "2"]}]], 
   RowBox[{"B", " ", "e", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B", " ", "e", " ", 
       RowBox[{"(", 
        RowBox[{"me", "+", "mh"}], ")"}], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["X", "2"], "+", 
         SuperscriptBox["Y", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"B", " ", "e", " ", 
          RowBox[{"(", 
           RowBox[{"me", "-", "mh"}], ")"}], " ", "X", " ", 
          SuperscriptBox["\[Rho]", "3"]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"me", "+", "mh"}], ")"}], " ", "Y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Rho]"}], "+", 
            SqrtBox[
             SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", "\[HBar]"}]}], 
        ")"}], " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"B", " ", "e", " ", 
          RowBox[{"(", 
           RowBox[{"me", "-", "mh"}], ")"}], " ", "Y", " ", 
          SuperscriptBox["\[Rho]", "3"]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"me", "+", "mh"}], ")"}], " ", "X", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Rho]"}], "+", 
            SqrtBox[
             SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", "\[HBar]"}]}], 
        ")"}], " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
    RowBox[{"\[Psi]", "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}]}], "-", 
  
  FractionBox[
   RowBox[{
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "mhz"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "me"}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "c", " ", "me", " ", "mh", " ", "\[Rho]"}]], 
   RowBox[{"\[ImaginaryI]", " ", "B", " ", "e", " ", "\[HBar]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"me", "-", "mh"}], ")"}], " ", "\[Rho]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"me", "+", "mh"}], ")"}], " ", "X", " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"me", "+", "mh"}], ")"}], " ", "Y", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}]}], "-", 
  
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"me", "+", "mh"}], ")"}], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "me", " ", "mh", " ", 
    SuperscriptBox["\[Rho]", "2"]}]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "c", " ", "me", " ", "mh", " ", 
     SuperscriptBox["\[Rho]", "2"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"me", "+", "mh"}], ")"}], " ", "\[HBar]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"c", " ", 
       SqrtBox[
        SuperscriptBox["\[Rho]", "2"]], " ", "\[HBar]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "B", " ", "e", " ", "Y", " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "B", " ", "e", " ", "X", " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}]}], "-", 
  
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"me", "+", "mh"}], ")"}], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "me", " ", "mh"}]]}]], "Output",
 CellChangeTimes->{{3.888902670022101*^9, 3.8889026942334347`*^9}, 
   3.888903910227997*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"f4a82156-80fc-42c9-be1b-6218414f481c"]
}, Open  ]],

Cell[TextData[{
 StyleBox["All the parts of the Hamiltonian that have values X and Y will be \
ignored from now on. The general idea here is that we consider an exciton \
with exactly zero center-of-mass momentum, and its center-of-mass coordinates \
are therefore undetermined according to the uncertainty principle. Indeed the \
ansatz introduces some correlation between X and Y, but it is essentially a \
plain wave when considered for  the single wave function. So, if we consider \
first the Hamiltonian ignoring the parts including X and Y coordinates, and \
then would consider them as a perturbation, the energy correction would be \
zero. This follows from the mean values ",
  FontFamily->"EB Garamond"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[LeftAngleBracket]", "X", "\[RightAngleBracket]"}], "=", "0"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e102ba71-d29a-4a6c-95f9-757ecb9fdc6f"],
 StyleBox[" and ",
  FontFamily->"EB Garamond"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[LeftAngleBracket]", "Y", "\[RightAngleBracket]"}], "=", "0"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f1c73a7f-0e12-4c2e-9752-af61fe74f6d1"],
 ", ",
 StyleBox["in the used ansatz. Without lost of generality we can therefore \
omit the terms containing X and Y from the Hamiltonian.",
  FontFamily->"EB Garamond"]
}], "Text",
 CellChangeTimes->{{3.876369386408956*^9, 3.876369412864944*^9}, {
   3.888900206223033*^9, 3.8889002785843897`*^9}, {3.8889035995113363`*^9, 
   3.888903667079876*^9}, {3.888903757832137*^9, 3.888904144490923*^9}, {
   3.888904175596738*^9, 3.888904191300561*^9}, 
   3.8889822810065823`*^9},ExpressionUUID->"a88b4d64-e0d9-4050-a723-\
2db51acf77c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"X", "\[Rule]", "0"}], ",", 
    RowBox[{"Y", "\[Rule]", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8889042032585793`*^9, 3.888904213162253*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"01084508-7960-439e-9380-9f0fb121cb3b"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["B", "2"], " ", 
    SuperscriptBox["e", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"me", "+", "mh"}], ")"}], " ", 
    SuperscriptBox["\[Rho]", "2"], " ", 
    RowBox[{"\[Psi]", "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["c", "2"], " ", "me", " ", "mh"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "mhz"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "me"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "B", " ", "e", " ", 
    RowBox[{"(", 
     RowBox[{"me", "-", "mh"}], ")"}], " ", "\[HBar]", " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "c", " ", "me", " ", "mh"}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"me", "+", "mh"}], ")"}], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "me", " ", "mh", " ", 
    SuperscriptBox["\[Rho]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"me", "+", "mh"}], ")"}], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "me", " ", "mh", " ", 
    SqrtBox[
     SuperscriptBox["\[Rho]", "2"]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"me", "+", "mh"}], ")"}], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "me", " ", "mh"}]]}]], "Output",
 CellChangeTimes->{3.888904213870973*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"536cbd5b-0ac9-4f92-b004-f1cb0ada6589"]
}, Open  ]],

Cell[TextData[{
 StyleBox["To implement the zero boundary condition at \[Rho]=0 we use the \
ansatz in the following form: \[Psi]=",
  FontFamily->"EB Garamond"],
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"I", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
        RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Y", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
         RowBox[{"X", "  ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], ")"}]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"I", " ", "k\[Phi]", " ", "\[Phi]"}]], 
   FractionBox[
    RowBox[{"\[Psi]", "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], "\[Rho]"]}]], "Input",
  CellChangeTimes->{{3.888899170708517*^9, 3.8888993082511187`*^9}, {
   3.88889941533258*^9, 3.888899456788426*^9}, {3.888899516594569*^9, 
   3.888899661981181*^9}, {3.8888997752544622`*^9, 3.888899776773684*^9}, {
   3.888900015293806*^9, 3.8889000388149557`*^9}, {3.888900320760228*^9, 
   3.888900333092701*^9}, {3.8889003652126093`*^9, 3.888900376899208*^9}, {
   3.888901046890325*^9, 3.888901134616823*^9}, {3.888902616335361*^9, 
   3.888902691646181*^9}, {3.888903733755657*^9, 3.888903747331006*^9}},
  ExpressionUUID->"fc268936-acfb-4a9f-9c69-235ca3ed3a6d"]
}], "Text",
 CellChangeTimes->{{3.876369386408956*^9, 3.876369412864944*^9}, {
  3.888904249184636*^9, 3.888904344258795*^9}, {3.8889045822199574`*^9, 
  3.888904597323077*^9}},ExpressionUUID->"8999b7d1-a1fb-4542-9d7e-\
bc11214044eb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
           RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Y", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
            RowBox[{"X", "  ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], ")"}]}]], 
      "\[Rho]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "k\[Phi]", " ", "\[Phi]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", "me"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"kxe", "[", 
            RowBox[{"kxe", "[", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"I", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                   RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                    RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
                 ")"}]}]], 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"I", " ", "k\[Phi]", " ", "\[Phi]"}]], 
              FractionBox[
               RowBox[{"\[Psi]", "[", 
                RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], "\[Rho]"]}], 
             "]"}], "]"}], "+", 
           RowBox[{"kye", "[", 
            RowBox[{"kye", "[", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"I", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                   RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                    RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
                 ")"}]}]], 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"I", " ", "k\[Phi]", " ", "\[Phi]"}]], 
              FractionBox[
               RowBox[{"\[Psi]", "[", 
                RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], "\[Rho]"]}], 
             "]"}], "]"}], "+", 
           RowBox[{"kze", "[", 
            RowBox[{"kze", "[", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"I", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                   RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                    RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
                 ")"}]}]], 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"I", " ", "k\[Phi]", " ", "\[Phi]"}]], 
              FractionBox[
               RowBox[{"\[Psi]", "[", 
                RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], "\[Rho]"]}], 
             "]"}], "]"}]}], ")"}]}], "+", "\[IndentingNewLine]", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", "mh"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"kxh", "[", 
            RowBox[{"kxh", "[", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"I", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                   RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                    RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
                 ")"}]}]], 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"I", " ", "k\[Phi]", " ", "\[Phi]"}]], 
              FractionBox[
               RowBox[{"\[Psi]", "[", 
                RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], "\[Rho]"]}], 
             "]"}], "]"}], "+", 
           RowBox[{"kyh", "[", 
            RowBox[{"kyh", "[", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"I", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                   RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                    RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
                 ")"}]}]], 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"I", " ", "k\[Phi]", " ", "\[Phi]"}]], 
              FractionBox[
               RowBox[{"\[Psi]", "[", 
                RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], "\[Rho]"]}], 
             "]"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", "mhz"}]], 
         RowBox[{"kzh", "[", 
          RowBox[{"kzh", "[", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"I", " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                 RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Y", " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                  RowBox[{"X", "  ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], ")"}]}]], 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"I", " ", "k\[Phi]", " ", "\[Phi]"}]], 
            FractionBox[
             RowBox[{"\[Psi]", "[", 
              RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], "\[Rho]"]}], 
           "]"}], "]"}]}]}], ")"}]}], ")"}], "//", "Simplify"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", "  ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Psi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["\[Psi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         SuperscriptBox["\[Psi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["\[Psi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         SuperscriptBox["\[Psi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["\[Psi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], "}"}]}], "]"}], 
    "&"}]}], "//", 
  RowBox[{
   RowBox[{"#", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"X", "\[Rule]", "0"}], ",", 
      RowBox[{"Y", "\[Rule]", "0"}], ",", 
      RowBox[{
       SqrtBox[
        SuperscriptBox["\[Rho]", "2"]], "\[Rule]", "\[Rho]"}]}], "}"}]}], 
   "&"}]}]], "Input",
 CellChangeTimes->{{3.888899170708517*^9, 3.8888993082511187`*^9}, {
   3.88889941533258*^9, 3.888899456788426*^9}, {3.888899516594569*^9, 
   3.888899661981181*^9}, {3.8888997752544622`*^9, 3.888899776773684*^9}, {
   3.888900015293806*^9, 3.8889000388149557`*^9}, {3.888900320760228*^9, 
   3.888900333092701*^9}, {3.8889003652126093`*^9, 3.888900376899208*^9}, {
   3.888901046890325*^9, 3.888901134616823*^9}, {3.888902616335361*^9, 
   3.888902691646181*^9}, {3.888903733755657*^9, 3.888903747331006*^9}, {
   3.8889043583013144`*^9, 3.888904426930073*^9}, {3.888904500075581*^9, 
   3.888904503884274*^9}, {3.8889046055553427`*^9, 3.888904703637363*^9}, 
   3.888906061328353*^9, {3.8889061577937326`*^9, 3.8889061998876123`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"fa713b1c-41d5-4926-bc7b-02056b477cfa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", 
     SuperscriptBox["c", "2"], " ", "me", " ", "mh", " ", 
     SuperscriptBox["\[Rho]", "3"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["e", "2"], " ", "me", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["e", "2"], " ", "mh", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{
      "4", " ", "B", " ", "c", " ", "e", " ", "k\[Phi]", " ", "me", " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[HBar]"}], "+", 
      RowBox[{
      "4", " ", "B", " ", "c", " ", "e", " ", "k\[Phi]", " ", "mh", " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[HBar]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["c", "2"], " ", "me", " ", "\[Rho]", " ", 
       SuperscriptBox["\[HBar]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["k\[Phi]", "2"], " ", "me", " ", "\[Rho]", " ", 
       SuperscriptBox["\[HBar]", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["c", "2"], " ", "mh", " ", "\[Rho]", " ", 
       SuperscriptBox["\[HBar]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["k\[Phi]", "2"], " ", "mh", " ", "\[Rho]", " ", 
       SuperscriptBox["\[HBar]", "2"]}]}], ")"}], " ", 
    RowBox[{"\[Psi]", "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "mhz"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "me"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"me", "+", "mh"}], ")"}], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "me", " ", "mh", " ", "\[Rho]"}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"me", "+", "mh"}], ")"}], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"2", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "me", " ", "mh"}]]}]], "Output",
 CellChangeTimes->{
  3.888904427934188*^9, 3.888904504464858*^9, 3.888904634811174*^9, 
   3.8889060562652617`*^9, {3.888906153624601*^9, 3.888906202168972*^9}},
 CellLabel->"Out[42]=",ExpressionUUID->"00952d10-3016-45aa-8b91-26332eb55dda"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Apart", "[", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", 
     SuperscriptBox["c", "2"], " ", "me", " ", "mh", " ", 
     SuperscriptBox["\[Rho]", "3"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["e", "2"], " ", "me", " ", 
      SuperscriptBox["\[Rho]", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["e", "2"], " ", "mh", " ", 
      SuperscriptBox["\[Rho]", "5"]}], "-", 
     RowBox[{
     "4", " ", "B", " ", "c", " ", "e", " ", "k\[Phi]", " ", "me", " ", 
      SuperscriptBox["\[Rho]", "3"], " ", "\[HBar]"}], "+", 
     RowBox[{
     "4", " ", "B", " ", "c", " ", "e", " ", "k\[Phi]", " ", "mh", " ", 
      SuperscriptBox["\[Rho]", "3"], " ", "\[HBar]"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["c", "2"], " ", "me", " ", "\[Rho]", " ", 
      SuperscriptBox["\[HBar]", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox["k\[Phi]", "2"], " ", "me", " ", "\[Rho]", " ", 
      SuperscriptBox["\[HBar]", "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["c", "2"], " ", "mh", " ", "\[Rho]", " ", 
      SuperscriptBox["\[HBar]", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox["k\[Phi]", "2"], " ", "mh", " ", "\[Rho]", " ", 
      SuperscriptBox["\[HBar]", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.888985094541766*^9, 3.888985098823224*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"1e48b7f9-04ef-4e70-a830-b699235c7f74"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["B", "2"], " ", 
    SuperscriptBox["e", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"me", "+", "mh"}], ")"}], " ", 
    SuperscriptBox["\[Rho]", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["c", "2"], " ", "me", " ", "mh"}]], "-", 
  FractionBox[
   RowBox[{"B", " ", "e", " ", "k\[Phi]", " ", 
    RowBox[{"(", 
     RowBox[{"me", "-", "mh"}], ")"}], " ", "\[HBar]"}], 
   RowBox[{"2", " ", "c", " ", "me", " ", "mh"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["k\[Phi]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"me", "+", "mh"}], ")"}], " ", 
    SuperscriptBox["\[HBar]", "2"]}], 
   RowBox[{"2", " ", "me", " ", "mh", " ", 
    SuperscriptBox["\[Rho]", "2"]}]]}]], "Output",
 CellChangeTimes->{3.8889850995057707`*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"ce6c725a-7c9e-4665-bf58-ce958b3cba64"]
}, Open  ]],

Cell[TextData[StyleBox["This is the diagonal kinetic part of the Hamiltonian \
used for the calculation of the exciton wave function.",
 FontFamily->"EB Garamond"]], "Text",
 CellChangeTimes->{{3.876369386408956*^9, 3.876369412864944*^9}, {
  3.888904523329311*^9, 
  3.8889045531558332`*^9}},ExpressionUUID->"7e8a7f5d-09ac-411e-8ecf-\
f47db9ee9645"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Nondiagonal Hamiltonian operators",
 FontFamily->"EB Garamond SC"]], "Chapter",
 CellChangeTimes->{{3.876368903798932*^9, 3.876368917096223*^9}, {
  3.8889047448004227`*^9, 
  3.888904755009025*^9}},ExpressionUUID->"8579e72b-4c6b-487d-afb5-\
0cd0d24062fc"],

Cell[TextData[{
 StyleBox["The ansatz chosen contains k\[Phi] as a quantum number, which \
allows to set selection rules when it comes to the hh-lh coupling. The \
coupling is considered in terms of Luttinger Hamiltonian, which is described \
by the following ",
  FontFamily->"EB Garamond"],
 Cell[BoxData[
  FormBox[
   RowBox[{"4", "*", "4"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "198241e0-9acb-4a74-8cd3-e0703e2f130c"],
 " ",
 StyleBox["matrix  \n",
  FontFamily->"EB Garamond"],
 Cell[BoxData[
  FormBox[
   RowBox[{"H", "=", 
    RowBox[{
     RowBox[{"(", GridBox[{
        {
         SubscriptBox["H", "hh"], "0", "0", "0"},
        {"0", 
         SubscriptBox["H", "lh"], "0", "0"},
        {"0", "0", 
         SubscriptBox["H", "lh"], "0"},
        {"0", "0", "0", 
         SubscriptBox["H", "hh"]}
       }], ")"}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["3"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["k", "y"], "2"], "-", 
          SuperscriptBox[
           SubscriptBox["k", "x"], "2"]}], ")"}], 
        SubscriptBox["\[Gamma]", "2"]}], 
       RowBox[{"2", 
        SubscriptBox["m", "0"]}]], 
      RowBox[{"(", GridBox[{
         {"0", "0", "1", "0"},
         {"0", "0", "0", "1"},
         {"1", "0", "0", "0"},
         {"0", "1", "0", "0"}
        }], ")"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["3"], 
        SubscriptBox["\[Gamma]", "3"]}], 
       SubscriptBox["m", "0"]], 
      RowBox[{"(", GridBox[{
         {"0", 
          RowBox[{
           RowBox[{"i", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["k", "x"], ",", 
              SubscriptBox["k", "z"]}], "}"}]}], "+", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["k", "y"], ",", 
             SubscriptBox["k", "z"]}], "}"}]}], 
          RowBox[{"i", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["k", "x"], ",", 
             SubscriptBox["k", "y"]}], "}"}]}], "0"},
         {
          RowBox[{
           RowBox[{
            RowBox[{"-", "i"}], 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["k", "x"], ",", 
              SubscriptBox["k", "z"]}], "}"}]}], "+", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["k", "y"], ",", 
             SubscriptBox["k", "z"]}], "}"}]}], "0", "0", 
          RowBox[{"i", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["k", "x"], ",", 
             SubscriptBox["k", "y"]}], "}"}]}]},
         {
          RowBox[{
           RowBox[{"-", "i"}], 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["k", "x"], ",", 
             SubscriptBox["k", "y"]}], "}"}]}], "0", "0", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "i"}], 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["k", "x"], ",", 
              SubscriptBox["k", "z"]}], "}"}]}], "-", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["k", "y"], ",", 
             SubscriptBox["k", "z"]}], "}"}]}]},
         {"0", 
          RowBox[{
           RowBox[{"-", "i"}], 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["k", "x"], ",", 
             SubscriptBox["k", "y"]}], "}"}]}], 
          RowBox[{
           RowBox[{"i", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["k", "x"], ",", 
              SubscriptBox["k", "z"]}], "}"}]}], "-", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["k", "y"], ",", 
             SubscriptBox["k", "z"]}], "}"}]}], "0"}
        }], ")"}]}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "50afaab6-4665-434c-9643-a8fb1d6a0268"]
}], "Text",
 CellChangeTimes->{{3.876369386408956*^9, 3.876369412864944*^9}, {
  3.88890476032088*^9, 3.888904834169146*^9}, {3.888906441246965*^9, 
  3.888906500287352*^9}, {3.888912146458683*^9, 3.8889124009398737`*^9}, {
  3.888912489044674*^9, 3.888912489836554*^9}, {3.8889125365345488`*^9, 
  3.8889125544146442`*^9}, {3.888912639415065*^9, 3.8889128454964037`*^9}, {
  3.888912898574274*^9, 3.888912927936132*^9}, {3.888912978591546*^9, 
  3.888913020208044*^9}, {3.888913056367293*^9, 3.888913067609408*^9}, {
  3.888913784290015*^9, 3.888913796874464*^9}, {3.888913962178646*^9, 
  3.888914008580452*^9}, {3.888914309164124*^9, 3.88891432232415*^9}, {
  3.8895171939535427`*^9, 3.88951721229811*^9}, {3.8895172526984673`*^9, 
  3.889517303041634*^9}, {3.8895173598909483`*^9, 3.889517393074547*^9}, {
  3.8896284119439*^9, 
  3.8896284810185823`*^9}},ExpressionUUID->"512cee8c-87ee-48cf-ab1a-\
153838e99478"],

Cell[TextData[{
 StyleBox["With ",
  FontFamily->"EB Garamond"],
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["k", "\[Alpha]"], ",", 
     SubscriptBox["k", "\[Beta]"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a40a6abe-e656-4a37-ac9a-7ccd894fe587"],
 StyleBox["} standing for the anticommutator. First lets consider operators \
in positions H[1][2], H[2][1], H[3][4], and H[4][3].",
  FontFamily->"EB Garamond"]
}], "Text",
 CellChangeTimes->{{3.876369386408956*^9, 3.876369412864944*^9}, {
   3.888904523329311*^9, 3.8889045531558332`*^9}, {3.888914326162743*^9, 
   3.888914337194456*^9}, {3.88891440706806*^9, 3.8889145099418783`*^9}, 
   3.888914548084146*^9, {3.888914631421026*^9, 3.8889146545398617`*^9}, {
   3.88891469674028*^9, 
   3.8889147146779957`*^9}},ExpressionUUID->"394276b4-2964-4847-8b3b-\
5b91b54e02f9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"L12p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SqrtBox["3"], "\[Gamma]3"}], "m0"]}], "\[Rho]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         FractionBox[
          RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
          RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Y", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
           RowBox[{"X", "  ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " "}]], "I", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"kxh", "[", 
             RowBox[{"kzh", "[", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"I", " ", 
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
               FractionBox[
                RowBox[{"\[Psi]", "[", 
                 RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                 "]"}], "\[Rho]"]}], "]"}], "]"}], "+", 
            RowBox[{"kzh", "[", 
             RowBox[{"kxh", "[", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"I", " ", 
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
               FractionBox[
                RowBox[{"\[Psi]", "[", 
                 RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                 "]"}], "\[Rho]"]}], "]"}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " "}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"kyh", "[", 
             RowBox[{"kzh", "[", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"I", " ", 
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
               FractionBox[
                RowBox[{"\[Psi]", "[", 
                 RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                 "]"}], "\[Rho]"]}], "]"}], "]"}], "+", 
            RowBox[{"kzh", "[", 
             RowBox[{"kyh", "[", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"I", " ", 
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
               FractionBox[
                RowBox[{"\[Psi]", "[", 
                 RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                 "]"}], "\[Rho]"]}], "]"}], "]"}]}], ")"}]}]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", "\[Phi]", "]"}], "\[Rule]", " ", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"I", " ", "\[Phi]"}]], "-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "\[Phi]"}]]}], 
          RowBox[{"2", " ", "I"}]]}], ",", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Phi]", "]"}], "\[Rule]", " ", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"I", " ", "\[Phi]"}]], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "\[Phi]"}]]}], 
          RowBox[{"2", " "}]]}], ",", 
        RowBox[{"X", "\[Rule]", "0"}], ",", 
        RowBox[{"Y", "\[Rule]", "0"}], ",", 
        RowBox[{
         SqrtBox[
          SuperscriptBox["\[Rho]", "2"]], "\[Rule]", "\[Rho]"}]}], "}"}]}], "//",
      "Simplify"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",",
          " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",",
          " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
        "}"}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "/", 
        FractionBox[
         RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox["\[HBar]", "2"], "\[Gamma]3"}], "m0"]}], "&"}], ",", 
      "#"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"L21p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SqrtBox["3"], "\[Gamma]3"}], "m0"]}], "\[Rho]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], 
          FractionBox["1", 
           RowBox[{"2", " "}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"kxh", "[", 
             RowBox[{"kzh", "[", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"I", " ", 
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
               FractionBox[
                RowBox[{"\[Psi]", "[", 
                 RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                 "]"}], "\[Rho]"]}], "]"}], "]"}], "+", 
            RowBox[{"kzh", "[", 
             RowBox[{"kxh", "[", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"I", " ", 
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
               FractionBox[
                RowBox[{"\[Psi]", "[", 
                 RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                 "]"}], "\[Rho]"]}], "]"}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " "}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"kyh", "[", 
             RowBox[{"kzh", "[", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"I", " ", 
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
               FractionBox[
                RowBox[{"\[Psi]", "[", 
                 RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                 "]"}], "\[Rho]"]}], "]"}], "]"}], "+", 
            RowBox[{"kzh", "[", 
             RowBox[{"kyh", "[", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"I", " ", 
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
               FractionBox[
                RowBox[{"\[Psi]", "[", 
                 RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                 "]"}], "\[Rho]"]}], "]"}], "]"}]}], ")"}]}]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", "\[Phi]", "]"}], "\[Rule]", " ", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"I", " ", "\[Phi]"}]], "-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "\[Phi]"}]]}], 
          RowBox[{"2", " ", "I"}]]}], ",", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Phi]", "]"}], "\[Rule]", " ", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"I", " ", "\[Phi]"}]], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "\[Phi]"}]]}], 
          RowBox[{"2", " "}]]}], ",", 
        RowBox[{"X", "\[Rule]", "0"}], ",", 
        RowBox[{"Y", "\[Rule]", "0"}], ",", 
        RowBox[{
         SqrtBox[
          SuperscriptBox["\[Rho]", "2"]], "\[Rule]", "\[Rho]"}]}], "}"}]}], "//",
      "Simplify"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",",
          " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",",
          " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
        "}"}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "/", 
        FractionBox[
         RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox["\[HBar]", "2"], "\[Gamma]3"}], "m0"]}], "&"}], ",", 
      "#"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"L34p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SqrtBox["3"], "\[Gamma]3"}], "m0"]}], "\[Rho]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], 
          FractionBox["1", 
           RowBox[{"2", " "}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"kxh", "[", 
             RowBox[{"kzh", "[", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"I", " ", 
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
               FractionBox[
                RowBox[{"\[Psi]", "[", 
                 RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                 "]"}], "\[Rho]"]}], "]"}], "]"}], "+", 
            RowBox[{"kzh", "[", 
             RowBox[{"kxh", "[", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"I", " ", 
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
               FractionBox[
                RowBox[{"\[Psi]", "[", 
                 RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                 "]"}], "\[Rho]"]}], "]"}], "]"}]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " "}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"kyh", "[", 
             RowBox[{"kzh", "[", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"I", " ", 
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
               FractionBox[
                RowBox[{"\[Psi]", "[", 
                 RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                 "]"}], "\[Rho]"]}], "]"}], "]"}], "+", 
            RowBox[{"kzh", "[", 
             RowBox[{"kyh", "[", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"I", " ", 
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
               FractionBox[
                RowBox[{"\[Psi]", "[", 
                 RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                 "]"}], "\[Rho]"]}], "]"}], "]"}]}], ")"}]}]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", "\[Phi]", "]"}], "\[Rule]", " ", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"I", " ", "\[Phi]"}]], "-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "\[Phi]"}]]}], 
          RowBox[{"2", " ", "I"}]]}], ",", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Phi]", "]"}], "\[Rule]", " ", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"I", " ", "\[Phi]"}]], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "\[Phi]"}]]}], 
          RowBox[{"2", " "}]]}], ",", 
        RowBox[{"X", "\[Rule]", "0"}], ",", 
        RowBox[{"Y", "\[Rule]", "0"}]}], "}"}]}], "//", "Simplify"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",",
          " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",",
          " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
        "}"}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "/", 
         FractionBox[
          RowBox[{
           SqrtBox["3"], " ", 
           SuperscriptBox["\[HBar]", "2"], "\[Gamma]3"}], "m0"]}], "&"}], ",",
        "#"}], "]"}], "&"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"X", "\[Rule]", "0"}], ",", 
      RowBox[{"Y", "\[Rule]", "0"}], ",", 
      RowBox[{
       SqrtBox[
        SuperscriptBox["\[Rho]", "2"]], "\[Rule]", "\[Rho]"}]}], 
     "}"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"L43p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SqrtBox["3"], "\[Gamma]3"}], "m0"]}], "\[Rho]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"I", 
          FractionBox["1", 
           RowBox[{"2", " "}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"kxh", "[", 
             RowBox[{"kzh", "[", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"I", " ", 
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
               FractionBox[
                RowBox[{"\[Psi]", "[", 
                 RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                 "]"}], "\[Rho]"]}], "]"}], "]"}], "+", 
            RowBox[{"kzh", "[", 
             RowBox[{"kxh", "[", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"I", " ", 
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
               FractionBox[
                RowBox[{"\[Psi]", "[", 
                 RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                 "]"}], "\[Rho]"]}], "]"}], "]"}]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " "}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"kyh", "[", 
             RowBox[{"kzh", "[", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"I", " ", 
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
               FractionBox[
                RowBox[{"\[Psi]", "[", 
                 RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                 "]"}], "\[Rho]"]}], "]"}], "]"}], "+", 
            RowBox[{"kzh", "[", 
             RowBox[{"kyh", "[", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"I", " ", 
                 FractionBox[
                  RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                  RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                   RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
               FractionBox[
                RowBox[{"\[Psi]", "[", 
                 RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                 "]"}], "\[Rho]"]}], "]"}], "]"}]}], ")"}]}]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", "\[Phi]", "]"}], "\[Rule]", " ", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"I", " ", "\[Phi]"}]], "-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "\[Phi]"}]]}], 
          RowBox[{"2", " ", "I"}]]}], ",", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Phi]", "]"}], "\[Rule]", " ", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"I", " ", "\[Phi]"}]], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "\[Phi]"}]]}], 
          RowBox[{"2", " "}]]}], ",", 
        RowBox[{"X", "\[Rule]", "0"}], ",", 
        RowBox[{"Y", "\[Rule]", "0"}]}], "}"}]}], "//", "Simplify"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",",
          " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "Z", ",", "z"}], "]"}], ",", 
         " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
        "}"}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "/", 
         FractionBox[
          RowBox[{
           SqrtBox["3"], " ", 
           SuperscriptBox["\[HBar]", "2"], "\[Gamma]3"}], "m0"]}], "&"}], ",",
        "#"}], "]"}], "&"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"X", "\[Rule]", "0"}], ",", 
      RowBox[{"Y", "\[Rule]", "0"}], ",", 
      RowBox[{
       SqrtBox[
        SuperscriptBox["\[Rho]", "2"]], "\[Rule]", "\[Rho]"}], ",", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[Rho]", "2"], ")"}], 
        RowBox[{"3", "/", "2"}]], "\[Rule]", " ", 
       SuperscriptBox["\[Rho]", "3"]}]}], "}"}]}]}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwVyjtIAgEAh/EroiNKFIeihkQLFYowKVJB6XIRIoJCKpNSSeghCGmNDaEV
PdxKo8XweiBBET3MoYYgg8ohQrJBKiXQrnBMO6L7Dx+/5RPbnH32UoIgarng
rEQU8L8xlDc+HoLaP/oUBtUVUdjmYju2OI/4VV1wNSk1QLpId8OR+JQllWUo
wqWxwaUMOQ/Lc4PLUCGI+OBawL4OTVl9QPbFULt13zvQuHgtknPG6p8b4dlV
88V0nvusYzF4OzF5B/Vu/j082Mw8wghDJiDpKLzARPtoCvIqhWnofzr8gA62
l+/iZDVRAVSZ3HJPgaEMD3wdPNF+hWBZi24PNg3n36FW5UtDz4D5B0oCcwW4
sC0lvZwrNWYeNFafC2H6d0gM+xtYKVT2JGTQkrtRhIsM1Rm0tsLPTIkTRpLK
GbhxSYdfOdXs/jH8B7jT5/E=
  "],
 CellLabel->
  "In[282]:=",ExpressionUUID->"614c8548-ff49-4a7e-afba-d0a1fa708b1c"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B", " ", "e", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[Rho]", "2"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"2", " ", "c", " ", "\[Rho]", " ", "\[HBar]"}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "c", " ", "\[Rho]", " ", 
    SqrtBox[
     SuperscriptBox["\[Rho]", "2"]], " ", "\[HBar]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   "\[Rho]"], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "\[Rho]", " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   SqrtBox[
    SuperscriptBox["\[Rho]", "2"]]]}]], "Output",
 CellChangeTimes->{3.888914725906426*^9, 3.888914932109919*^9, 
  3.888915771165989*^9, 3.888916267928152*^9, 3.888916432065825*^9, 
  3.888916591449749*^9, 3.888916752021326*^9, 3.888916802257702*^9, 
  3.8895169412027407`*^9, 3.889517483863447*^9, 3.889606346659965*^9, 
  3.8896285713754063`*^9},
 CellLabel->
  "Out[282]=",ExpressionUUID->"8164c2e6-65fd-4e35-8e37-ef6a0d8931f0"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B", " ", "e", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[Rho]", "2"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{"2", " ", "c", " ", "\[Rho]", " ", "\[HBar]"}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "c", " ", "\[Rho]", " ", 
    SqrtBox[
     SuperscriptBox["\[Rho]", "2"]], " ", "\[HBar]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   "\[Rho]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "\[Rho]", " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   SqrtBox[
    SuperscriptBox["\[Rho]", "2"]]]}]], "Output",
 CellChangeTimes->{3.888914725906426*^9, 3.888914932109919*^9, 
  3.888915771165989*^9, 3.888916267928152*^9, 3.888916432065825*^9, 
  3.888916591449749*^9, 3.888916752021326*^9, 3.888916802257702*^9, 
  3.8895169412027407`*^9, 3.889517483863447*^9, 3.889606346659965*^9, 
  3.889628571433344*^9},
 CellLabel->
  "Out[283]=",ExpressionUUID->"0766b11d-f157-4d96-9c6a-c71a5538dac4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"B", " ", "e", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["\[Rho]", "2"], ")"}], 
         RowBox[{"3", "/", "2"}]]}], "+", 
       RowBox[{"2", " ", "c", " ", "\[Rho]", " ", "\[HBar]"}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["\[Psi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
    RowBox[{"2", " ", "c", " ", "\[Rho]", " ", 
     SqrtBox[
      SuperscriptBox["\[Rho]", "2"]], " ", "\[HBar]"}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   "\[Rho]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "\[Rho]", " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   SqrtBox[
    SuperscriptBox["\[Rho]", "2"]]]}]], "Output",
 CellChangeTimes->{3.888914725906426*^9, 3.888914932109919*^9, 
  3.888915771165989*^9, 3.888916267928152*^9, 3.888916432065825*^9, 
  3.888916591449749*^9, 3.888916752021326*^9, 3.888916802257702*^9, 
  3.8895169412027407`*^9, 3.889517483863447*^9, 3.889606346659965*^9, 
  3.889628571492559*^9},
 CellLabel->
  "Out[284]=",ExpressionUUID->"38e7fdc4-ba47-41f5-a6bd-dabd16e00db2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"B", " ", "e", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["\[Rho]", "2"], ")"}], 
         RowBox[{"3", "/", "2"}]]}], "-", 
       RowBox[{"2", " ", "c", " ", "\[Rho]", " ", "\[HBar]"}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["\[Psi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
    RowBox[{"2", " ", "c", " ", "\[Rho]", " ", 
     SqrtBox[
      SuperscriptBox["\[Rho]", "2"]], " ", "\[HBar]"}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   "\[Rho]"], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "\[Rho]", " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   SqrtBox[
    SuperscriptBox["\[Rho]", "2"]]]}]], "Output",
 CellChangeTimes->{3.888914725906426*^9, 3.888914932109919*^9, 
  3.888915771165989*^9, 3.888916267928152*^9, 3.888916432065825*^9, 
  3.888916591449749*^9, 3.888916752021326*^9, 3.888916802257702*^9, 
  3.8895169412027407`*^9, 3.889517483863447*^9, 3.889606346659965*^9, 
  3.889628571501193*^9},
 CellLabel->
  "Out[285]=",ExpressionUUID->"275bb1ca-df40-420b-9f22-ba0c230906a0"]
}, Open  ]],

Cell[TextData[{
 StyleBox["One can see that here the ansatz we used lacks the exponent on the \
\[Phi] coordinate, this reveals the structure of the selection rules for the \
hh-lh coupling. In particular, the operators contain the ",
  FontFamily->"EB Garamond"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["e", 
    RowBox[{
     RowBox[{"\[PlusMinus]", "i"}], " ", "\[Phi]", " "}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "cb7a780b-0151-4342-868a-27b3a155485c"],
 " ",
 StyleBox["term. Therefore for states with different k\[Phi] the operator \
matrix element on the \[Phi] coordinate will be nonzero if only states of hh \
and lh differ in k\[Phi] value by 1.  The structure for the H[1][3], H[3][1], \
H[2][4], and H[4][2] similarly contains harmionic functions of 2\[Phi]: ",
  FontFamily->"EB Garamond"]
}], "Text",
 CellChangeTimes->{{3.876369386408956*^9, 3.876369412864944*^9}, {
  3.888917040595069*^9, 3.8889173637404537`*^9}, {3.8889174290455112`*^9, 
  3.8889175470206223`*^9}},ExpressionUUID->"4ba82757-e09c-4893-bd47-\
1ab54ed002ff"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"L13p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SqrtBox["3"], "\[Gamma]2"}], 
         RowBox[{"2", " ", "m0"}]], "\[Rho]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          FractionBox[
           RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
           RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Y", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
            RowBox[{"X", "  ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"kyh", "[", 
           RowBox[{"kyh", "[", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"I", " ", 
               FractionBox[
                RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Y", " ", 
                  RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                 RowBox[{"X", "  ", 
                  RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
             FractionBox[
              RowBox[{"\[Psi]", "[", 
               RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}],
               "\[Rho]"]}], "]"}], "]"}], "-", 
          RowBox[{"kxh", "[", 
           RowBox[{"kxh", "[", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"I", " ", 
               FractionBox[
                RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Y", " ", 
                  RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                 RowBox[{"X", "  ", 
                  RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
             FractionBox[
              RowBox[{"\[Psi]", "[", 
               RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}],
               "\[Rho]"]}], "]"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{
          SqrtBox["3"], "\[Gamma]3"}], "m0"], "\[Rho]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          FractionBox[
           RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
           RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Y", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
            RowBox[{"X", "  ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{"I", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " "}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"kxh", "[", 
              RowBox[{"kyh", "[", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"I", " ", 
                  FractionBox[
                   RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                   RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                    RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
                FractionBox[
                 RowBox[{"\[Psi]", "[", 
                  RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                  "]"}], "\[Rho]"]}], "]"}], "]"}], "+", 
             RowBox[{"kyh", "[", 
              RowBox[{"kxh", "[", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"I", " ", 
                  FractionBox[
                   RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                   RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                    RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
                FractionBox[
                 RowBox[{"\[Psi]", "[", 
                  RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                  "]"}], "\[Rho]"]}], "]"}], "]"}]}], ")"}]}]}], ")"}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"X", "\[Rule]", "0"}], ",", 
        RowBox[{"Y", "\[Rule]", "0"}], ",", " ", 
        RowBox[{
         SqrtBox[
          SuperscriptBox["\[Rho]", "2"]], "\[Rule]", "\[Rho]"}]}], "}"}]}], "//",
      "Simplify"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",",
          " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",",
          " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",",
          " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], ",", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
        "}"}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "/", 
        FractionBox[
         RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox["\[HBar]", "2"]}], 
         RowBox[{"2", " ", "m0"}]]}], "&"}], ",", "#"}], "]"}], 
    "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L31p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           SqrtBox["3"], "\[Gamma]2"}], 
          RowBox[{"2", " ", "m0"}]], "\[Rho]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           FractionBox[
            RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
            RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Y", " ", 
              RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
             RowBox[{"X", "  ", 
              RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"kyh", "[", 
            RowBox[{"kyh", "[", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"I", " ", 
                FractionBox[
                 RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                 RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Y", " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                  RowBox[{"X", "  ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
              FractionBox[
               RowBox[{"\[Psi]", "[", 
                RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                "]"}], "\[Rho]"]}], "]"}], "]"}], "-", 
           RowBox[{"kxh", "[", 
            RowBox[{"kxh", "[", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"I", " ", 
                FractionBox[
                 RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                 RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Y", " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                  RowBox[{"X", "  ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
              FractionBox[
               RowBox[{"\[Psi]", "[", 
                RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                "]"}], "\[Rho]"]}], "]"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{
           SqrtBox["3"], "\[Gamma]3"}], "m0"], "\[Rho]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " "}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"kxh", "[", 
               RowBox[{"kyh", "[", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"I", " ", 
                   FractionBox[
                    RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                    RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                    RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
                 FractionBox[
                  RowBox[{"\[Psi]", "[", 
                   RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                   "]"}], "\[Rho]"]}], "]"}], "]"}], "+", 
              RowBox[{"kyh", "[", 
               RowBox[{"kxh", "[", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"I", " ", 
                   FractionBox[
                    RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                    RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                    RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
                 FractionBox[
                  RowBox[{"\[Psi]", "[", 
                   RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                   "]"}], "\[Rho]"]}], "]"}], "]"}]}], ")"}]}]}], ")"}]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X", "\[Rule]", "0"}], ",", 
         RowBox[{"Y", "\[Rule]", "0"}]}], "}"}]}], "//", "Simplify"}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          ",", " ", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          ",", " ", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          ",", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          ",", " ", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          ",", 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
         "}"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "/", 
         FractionBox[
          RowBox[{
           SqrtBox["3"], " ", 
           SuperscriptBox["\[HBar]", "2"]}], 
          RowBox[{"2", " ", "m0"}]]}], "&"}], ",", "#"}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L24p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           SqrtBox["3"], "\[Gamma]2"}], 
          RowBox[{"2", " ", "m0"}]], "\[Rho]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           FractionBox[
            RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
            RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Y", " ", 
              RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
             RowBox[{"X", "  ", 
              RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"kyh", "[", 
            RowBox[{"kyh", "[", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"I", " ", 
                FractionBox[
                 RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                 RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Y", " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                  RowBox[{"X", "  ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
              FractionBox[
               RowBox[{"\[Psi]", "[", 
                RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                "]"}], "\[Rho]"]}], "]"}], "]"}], "-", 
           RowBox[{"kxh", "[", 
            RowBox[{"kxh", "[", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"I", " ", 
                FractionBox[
                 RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                 RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Y", " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                  RowBox[{"X", "  ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
              FractionBox[
               RowBox[{"\[Psi]", "[", 
                RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                "]"}], "\[Rho]"]}], "]"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{
           SqrtBox["3"], "\[Gamma]3"}], "m0"], "\[Rho]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           FractionBox[
            RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
            RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Y", " ", 
              RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
             RowBox[{"X", "  ", 
              RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
         RowBox[{"(", 
          RowBox[{"I", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " "}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"kxh", "[", 
               RowBox[{"kyh", "[", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"I", " ", 
                   FractionBox[
                    RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                    RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                    RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
                 FractionBox[
                  RowBox[{"\[Psi]", "[", 
                   RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                   "]"}], "\[Rho]"]}], "]"}], "]"}], "+", 
              RowBox[{"kyh", "[", 
               RowBox[{"kxh", "[", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"I", " ", 
                   FractionBox[
                    RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                    RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                    RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
                 FractionBox[
                  RowBox[{"\[Psi]", "[", 
                   RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                   "]"}], "\[Rho]"]}], "]"}], "]"}]}], ")"}]}]}], ")"}]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X", "\[Rule]", "0"}], ",", 
         RowBox[{"Y", "\[Rule]", "0"}]}], "}"}]}], "//", "Simplify"}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          ",", " ", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          ",", " ", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          ",", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          ",", " ", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          ",", 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
         "}"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "/", 
         FractionBox[
          RowBox[{
           SqrtBox["3"], " ", 
           SuperscriptBox["\[HBar]", "2"]}], 
          RowBox[{"2", " ", "m0"}]]}], "&"}], ",", "#"}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L42p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           SqrtBox["3"], "\[Gamma]2"}], 
          RowBox[{"2", " ", "m0"}]], "\[Rho]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           FractionBox[
            RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
            RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Y", " ", 
              RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
             RowBox[{"X", "  ", 
              RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"kyh", "[", 
            RowBox[{"kyh", "[", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"I", " ", 
                FractionBox[
                 RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                 RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Y", " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                  RowBox[{"X", "  ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
              FractionBox[
               RowBox[{"\[Psi]", "[", 
                RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                "]"}], "\[Rho]"]}], "]"}], "]"}], "-", 
           RowBox[{"kxh", "[", 
            RowBox[{"kxh", "[", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"I", " ", 
                FractionBox[
                 RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                 RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Y", " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                  RowBox[{"X", "  ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
              FractionBox[
               RowBox[{"\[Psi]", "[", 
                RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                "]"}], "\[Rho]"]}], "]"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{
           SqrtBox["3"], "\[Gamma]3"}], "m0"], "\[Rho]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " "}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"kxh", "[", 
               RowBox[{"kyh", "[", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"I", " ", 
                   FractionBox[
                    RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                    RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                    RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
                 FractionBox[
                  RowBox[{"\[Psi]", "[", 
                   RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                   "]"}], "\[Rho]"]}], "]"}], "]"}], "+", 
              RowBox[{"kyh", "[", 
               RowBox[{"kxh", "[", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"I", " ", 
                   FractionBox[
                    RowBox[{"e", " ", "B", " ", "\[Rho]"}], 
                    RowBox[{"2", " ", "c", " ", "\[HBar]"}]], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                    RowBox[{"X", "  ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]], 
                 FractionBox[
                  RowBox[{"\[Psi]", "[", 
                   RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
                   "]"}], "\[Rho]"]}], "]"}], "]"}]}], ")"}]}]}], ")"}]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X", "\[Rule]", "0"}], ",", 
         RowBox[{"Y", "\[Rule]", "0"}]}], "}"}]}], "//", "Simplify"}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          ",", " ", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          ",", " ", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          ",", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          ",", " ", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          ",", 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
         "}"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "/", 
         FractionBox[
          RowBox[{
           SqrtBox["3"], " ", 
           SuperscriptBox["\[HBar]", "2"]}], 
          RowBox[{"2", " ", "m0"}]]}], "&"}], ",", "#"}], "]"}], "&"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8763723735687723`*^9, 3.876372453709218*^9}, {
   3.876383741887381*^9, 3.87638374759612*^9}, {3.876383887625093*^9, 
   3.876383896774808*^9}, {3.880782732375634*^9, 3.880782747983357*^9}, {
   3.8807827916537933`*^9, 3.8807828803985786`*^9}, {3.880783772394114*^9, 
   3.8807837856725073`*^9}, {3.8807845846541348`*^9, 3.880784587478397*^9}, {
   3.880785488703384*^9, 3.88078553316024*^9}, {3.884161717348775*^9, 
   3.884161853223782*^9}, {3.8889175693120737`*^9, 3.888917656244207*^9}, {
   3.888917701925324*^9, 3.8889177379296722`*^9}, 3.8889177704830503`*^9, {
   3.8889178025222282`*^9, 3.888917808741214*^9}, 3.8889188314534073`*^9, {
   3.8889188713881187`*^9, 3.888918879969762*^9}, {3.8889194165622177`*^9, 
   3.888919512344881*^9}, {3.888919550500083*^9, 3.888919559010346*^9}, {
   3.8889195902350483`*^9, 3.888919596170144*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"3545b0ab-0c0d-46d3-94d8-5f1b0745ce84"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     SuperscriptBox["c", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"me", "+", "mh"}], ")"}], " ", 
     SuperscriptBox["\[Rho]", "3"], " ", 
     SuperscriptBox["\[HBar]", "2"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]2", " ", 
          SuperscriptBox["\[Rho]", "5"]}], "-", 
         RowBox[{"2", " ", "B", " ", "c", " ", "e", " ", "\[Gamma]3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "mh", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"me", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "3"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 SuperscriptBox["\[Rho]", "2"], ")"}], 
                RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ")"}], " ", 
          "\[HBar]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Rho]"}], "+", 
            SqrtBox[
             SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", 
          SuperscriptBox["\[HBar]", "2"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]3", " ", 
          SuperscriptBox["\[Rho]", "5"]}], "-", 
         RowBox[{"2", " ", "B", " ", "c", " ", "e", " ", "\[Gamma]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "mh", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"me", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "3"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 SuperscriptBox["\[Rho]", "2"], ")"}], 
                RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ")"}], " ", 
          "\[HBar]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Rho]"}], "+", 
            SqrtBox[
             SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", 
          SuperscriptBox["\[HBar]", "2"]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"\[Psi]", "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}]}], "-", 
  
  RowBox[{
   FractionBox["1", 
    RowBox[{"c", " ", 
     SuperscriptBox["\[Rho]", "3"], " ", "\[HBar]"}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"B", " ", "e", " ", "\[Gamma]2", " ", 
          SuperscriptBox["\[Rho]", "3"]}], "-", 
         RowBox[{"c", " ", "\[Gamma]3", " ", 
          RowBox[{"(", 
           RowBox[{"\[Rho]", "+", 
            RowBox[{"3", " ", 
             SqrtBox[
              SuperscriptBox["\[Rho]", "2"]]}]}], ")"}], " ", "\[HBar]"}]}], 
        ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"B", " ", "e", " ", "\[Gamma]3", " ", 
          SuperscriptBox["\[Rho]", "3"]}], "-", 
         RowBox[{"c", " ", "\[Gamma]2", " ", 
          RowBox[{"(", 
           RowBox[{"\[Rho]", "+", 
            RowBox[{"3", " ", 
             SqrtBox[
              SuperscriptBox["\[Rho]", "2"]]}]}], ")"}], " ", "\[HBar]"}]}], 
        ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}]}], "-", 
  
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Gamma]2", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "\[Gamma]3", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   SuperscriptBox["\[Rho]", "2"]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"c", " ", 
     SuperscriptBox["\[Rho]", "2"], " ", "\[HBar]"}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "B"}], " ", "e", " ", "\[Gamma]3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            SuperscriptBox["\[Rho]", "2"], ")"}], 
           RowBox[{"3", "/", "2"}]]}], "+", 
         RowBox[{"c", " ", "\[Gamma]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Rho]"}], "+", 
            SqrtBox[
             SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", "\[HBar]"}]}], 
        ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"B", " ", "e", " ", "\[Gamma]2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            SuperscriptBox["\[Rho]", "2"], ")"}], 
           RowBox[{"3", "/", "2"}]]}], "-", 
         RowBox[{"c", " ", "\[Gamma]3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Rho]"}], "+", 
            SqrtBox[
             SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", "\[HBar]"}]}], 
        ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}]}], "-", 
  
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Gamma]3", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{"\[Gamma]2", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}]}], 
   SqrtBox[
    SuperscriptBox["\[Rho]", "2"]]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Gamma]2", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "\[Gamma]3", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["\[Psi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.888917664602433*^9, 3.8889177796952143`*^9, 
  3.888917810474959*^9, 3.8889188341342154`*^9, 3.888918888229044*^9, 
  3.8889195179030046`*^9, 3.8889195617221622`*^9, 3.888919600343663*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"aa764f28-3a41-4d54-a1b3-32ddcc7c1216"]
}, Open  ]],

Cell[TextData[{
 StyleBox["With these findings in mind we compose a restricted Hamiltonian to \
account for the hh-lh coupling. Similarly to the one composed for the \
calculation of the Landau level hh-lh coupling we compose restricted \
Hamiltonian as a matrix:\n",
  FontFamily->"EB Garamond"],
 Cell[BoxData[
  FormBox[
   RowBox[{"H", " ", "=", " ", 
    RowBox[{"(", GridBox[{
       {
        SubscriptBox["H", 
         RowBox[{"hh", ",", " ", 
          RowBox[{
           SubscriptBox["J", "z"], "=", 
           RowBox[{"3", "/", "2"}]}], ",", " ", 
          RowBox[{
           SubscriptBox["k", "\[Phi]"], "=", "0"}]}]], 
        SubscriptBox["H", "12"], 
        SubscriptBox["H", "13"], 
        SubscriptBox["H", "13"]},
       {
        SubscriptBox["H", "21"], 
        SubscriptBox["H", 
         RowBox[{"lh", ",", " ", 
          RowBox[{
           SubscriptBox["J", "z"], "=", 
           RowBox[{"1", "/", "2"}]}], ",", "  ", 
          RowBox[{
           SubscriptBox["k", "\[Phi]"], "=", "1"}]}]], "0", "0"},
       {
        SubscriptBox["H", "31"], "0", 
        SubscriptBox["H", 
         RowBox[{"lh", ",", 
          RowBox[{
           SubscriptBox["J", "z"], "=", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], ",", " ", 
          RowBox[{
           SubscriptBox["k", "\[Phi]"], "=", "2"}]}]], "0"},
       {
        SubscriptBox["H", "31"], "0", "0", 
        SubscriptBox["H", 
         RowBox[{"lh", ",", 
          RowBox[{
           SubscriptBox["J", "z"], "=", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], ",", " ", 
          RowBox[{
           SubscriptBox["k", "\[Phi]"], "=", 
           RowBox[{"-", "2"}]}]}]]}
      }], ")"}]}], TraditionalForm]],ExpressionUUID->
  "2d5f23fb-7f91-4000-b2b5-bbb06bcdd87b"],
 "\n",
 StyleBox["with",
  FontFamily->"EB Garamond"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", 
    RowBox[{"hh", ",", "lh"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "29b216b6-e48c-46d8-8bb5-51c655d05c40"],
 StyleBox["being a diagonal part of the Hamiltonian described in previous \
section, and ",
  FontFamily->"EB Garamond"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", "12"], ",", " ", 
    SubscriptBox["H", "13"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4db5e9bc-26e9-4b34-9faa-24922cca5f0e"],
 " ",
 StyleBox["described by the expressions above with substitution of \
corresponding matrix elements for the \[Phi] coordinate.",
  FontFamily->"EB Garamond"]
}], "Text",
 CellChangeTimes->{{3.876369386408956*^9, 3.876369412864944*^9}, {
  3.888919634337628*^9, 3.888919658891664*^9}, {3.88898157445328*^9, 
  3.888982015685698*^9}, {3.8889820510631*^9, 
  3.88898210174445*^9}},ExpressionUUID->"8b8afd19-cd2b-41e3-8103-\
717203fb8f46"],

Cell[TextData[StyleBox["The matrix elements on \[Phi] coordinate for each \
position of restricted Hamiltonian is:",
 FontFamily->"EB Garamond"]], "Text",
 CellChangeTimes->{{3.876369386408956*^9, 3.876369412864944*^9}, {
  3.888982673462667*^9, 
  3.8889827135523987`*^9}},ExpressionUUID->"800dcc71-7764-451a-8adb-\
745a97811f81"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mel12", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Phi]"}]], 
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"I", " ", "\[Phi]"}]], 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mel21", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "\[Phi]"}]], 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"I", " ", "\[Phi]"}]], 
      FractionBox["1", 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mel13k2sin", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]], 
      RowBox[{"Sin", "[", 
       RowBox[{"2", "\[Phi]"}], "]"}], 
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", "I", " ", "\[Phi]"}]], 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mel31k2sin", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], "I", " ", "\[Phi]"}]], 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]], 
      RowBox[{"Sin", "[", 
       RowBox[{"2", "\[Phi]"}], "]"}], 
      FractionBox["1", 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mel13k2cos", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]], 
      RowBox[{"Cos", "[", 
       RowBox[{"2", "\[Phi]"}], "]"}], 
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", "I", " ", "\[Phi]"}]], 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mel31k2cos", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], "I", " ", "\[Phi]"}]], 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]], 
      RowBox[{"Cos", "[", 
       RowBox[{"2", "\[Phi]"}], "]"}], 
      FractionBox["1", 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mel13km2sin", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]], 
      RowBox[{"Sin", "[", 
       RowBox[{"2", "\[Phi]"}], "]"}], 
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], "I", " ", "\[Phi]"}]], 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mel31km2sin", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", "I", " ", "\[Phi]"}]], 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]], 
      RowBox[{"Sin", "[", 
       RowBox[{"2", "\[Phi]"}], "]"}], 
      FractionBox["1", 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mel13km2cos", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]], 
      RowBox[{"Cos", "[", 
       RowBox[{"2", "\[Phi]"}], "]"}], 
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], "I", " ", "\[Phi]"}]], 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mel31km2cos", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", "I", " ", "\[Phi]"}]], 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]], 
      RowBox[{"Cos", "[", 
       RowBox[{"2", "\[Phi]"}], "]"}], 
      FractionBox["1", 
       SqrtBox[
        RowBox[{"2", "\[Pi]"}]]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "mel12", ",", 
      RowBox[{"{", 
       RowBox[{"mel13k2sin", ",", "mel13k2cos"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"mel13km2sin", ",", "mel13km2cos"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"mel21", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"mel31k2sin", ",", "mel31k2cos"}], "}"}], ",", "0", ",", "0", 
      ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"mel31km2sin", ",", "mel31km2cos"}], "}"}], ",", "0", ",", "0",
       ",", "0"}], "}"}]}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.888982351920596*^9, 3.888982509702602*^9}, {
  3.8889825696396112`*^9, 3.888982637439598*^9}, {3.888982716439625*^9, 
  3.888982915451124*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"b70f67f0-f7bd-4c59-85bb-ccd92d2da94c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], ",", 
        FractionBox["1", "2"]}], "}"}], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", "2"]}], ",", 
        FractionBox["1", "2"]}], "}"}]},
     {"1", "0", "0", "0"},
     {
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", "2"]}], ",", 
        FractionBox["1", "2"]}], "}"}], "0", "0", "0"},
     {
      RowBox[{"{", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], ",", 
        FractionBox["1", "2"]}], "}"}], "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.88898241283482*^9, 3.8889824860924807`*^9, 
  3.888982597486652*^9, 3.888982638159658*^9, 3.888982867198277*^9, 
  3.8889829162313423`*^9},
 CellLabel->
  "Out[148]//MatrixForm=",ExpressionUUID->"fb132f9a-94f6-4937-aaef-\
02cf0c9f6d06"]
}, Open  ]],

Cell[TextData[StyleBox["Finally, the nondiagonal operators have the form:",
 FontFamily->"EB Garamond"]], "Text",
 CellChangeTimes->{{3.876369386408956*^9, 3.876369412864944*^9}, {
  3.88898305619149*^9, 
  3.888983065811964*^9}},ExpressionUUID->"fea92b02-513e-47e6-84bf-\
fb11ec544bdd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SubscriptBox["H", "12"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", 
       SuperscriptBox["\[HBar]", "2"], "\[Gamma]3"}], "m0"], 
     RowBox[{"(", 
      RowBox[{"L12p", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "\[Phi]"}]], "\[Rule]", "mel12"}], ",", 
         " ", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], "->",
           " ", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", 
          RowBox[{"I", " ", "k\[Phi]", " ", 
           RowBox[{
            SuperscriptBox["\[Psi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", " ", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], "}"}]}], 
      ")"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], ",", " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], "}"}]}], "]"}], 
     "&"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    SubscriptBox["H", "21"], "*)"}], 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", 
       SuperscriptBox["\[HBar]", "2"], "\[Gamma]3"}], "m0"], 
     RowBox[{"(", 
      RowBox[{"L21p", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"I", " ", "\[Phi]"}]], "\[Rule]", "mel21"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], "->",
           " ", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", 
          RowBox[{"I", " ", "k\[Phi]", " ", 
           RowBox[{
            SuperscriptBox["\[Psi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", " ", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], "}"}]}], 
      ")"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], ",", " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], "}"}]}], "]"}], 
     "&"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      SubscriptBox["H", "13"], " ", "for", " ", "\[Delta]k\[Phi]"}], "=", 
     "2"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", 
       SuperscriptBox["\[HBar]", "2"]}], 
      RowBox[{"2", " ", "m0"}]], 
     RowBox[{"(", 
      RowBox[{"L13p", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"2", "\[Phi]"}], "]"}], "\[Rule]", "mel13k2sin"}], ",", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", "\[Phi]"}], "]"}], "\[Rule]", "mel13k2cos"}], ",", 
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", " ", 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", " ", 
          RowBox[{"I", " ", "k\[Phi]", " ", 
           RowBox[{
            SuperscriptBox["\[Psi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", " ", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["k\[Phi]", "2"]}], 
           RowBox[{
            SuperscriptBox["\[Psi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", " ", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", 
          RowBox[{"I", " ", "k\[Phi]", " ", 
           RowBox[{
            SuperscriptBox["\[Psi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], "->", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], "}"}]}], 
      ")"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], ",", " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], ",", " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], "}"}]}], "]"}], 
     "&"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      SubscriptBox["H", "13"], " ", "for", " ", "\[Delta]k\[Phi]"}], "=", 
     RowBox[{"-", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", 
       SuperscriptBox["\[HBar]", "2"]}], 
      RowBox[{"2", " ", "m0"}]], 
     RowBox[{"(", 
      RowBox[{"L13p", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"2", "\[Phi]"}], "]"}], "\[Rule]", "mel13km2sin"}], ",", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", "\[Phi]"}], "]"}], "\[Rule]", "mel13km2cos"}], ",", 
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", " ", 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", 
          RowBox[{"I", " ", "k\[Phi]", " ", 
           RowBox[{
            SuperscriptBox["\[Psi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["k\[Phi]", "2"]}], 
           RowBox[{
            SuperscriptBox["\[Psi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", " ", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", 
          RowBox[{"I", " ", "k\[Phi]", " ", 
           RowBox[{
            SuperscriptBox["\[Psi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], "->", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], "}"}]}], 
      ")"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], ",", " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], ",", " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], "}"}]}], "]"}], 
     "&"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      SubscriptBox["H", "31"], " ", "for", " ", "\[Delta]k\[Phi]"}], "=", 
     "2"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", 
       SuperscriptBox["\[HBar]", "2"]}], 
      RowBox[{"2", " ", "m0"}]], 
     RowBox[{"(", 
      RowBox[{"L31p", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"2", "\[Phi]"}], "]"}], "\[Rule]", "mel13k2sin"}], ",", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", "\[Phi]"}], "]"}], "\[Rule]", "mel13k2cos"}], ",", 
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", " ", 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", 
          RowBox[{"I", " ", "k\[Phi]", " ", 
           RowBox[{
            SuperscriptBox["\[Psi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", " ", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["k\[Phi]", "2"]}], 
           RowBox[{
            SuperscriptBox["\[Psi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", " ", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", " ", 
          RowBox[{"I", " ", "k\[Phi]", " ", 
           RowBox[{
            SuperscriptBox["\[Psi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], "->", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], "}"}]}], 
      ")"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], ",", " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], ",", " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], "}"}]}], "]"}], 
     "&"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      SubscriptBox["H", "31"], " ", "for", " ", "\[Delta]k\[Phi]"}], "=", 
     RowBox[{"-", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", 
       SuperscriptBox["\[HBar]", "2"]}], 
      RowBox[{"2", " ", "m0"}]], 
     RowBox[{"(", 
      RowBox[{"L31p", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"2", "\[Phi]"}], "]"}], "\[Rule]", "mel13km2sin"}], ",", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", "\[Phi]"}], "]"}], "\[Rule]", "mel13km2cos"}], ",", 
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", " ", 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", " ", 
          RowBox[{"I", " ", "k\[Phi]", " ", 
           RowBox[{
            SuperscriptBox["\[Psi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", " ", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["k\[Phi]", "2"]}], 
           RowBox[{
            SuperscriptBox["\[Psi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", " ", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], 
          "\[Rule]", " ", 
          RowBox[{"I", " ", "k\[Phi]", " ", 
           RowBox[{
            SuperscriptBox["\[Psi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Phi]", ",", "ze", ",", "zh"}], "]"}], "->", 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], "}"}]}], 
      ")"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], ",", " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}], ",", " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], "}"}]}], "]"}], 
     "&"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8889829205474367`*^9, 3.888983031528098*^9}, {
   3.8889830715754557`*^9, 3.8889830991692333`*^9}, {3.8889831530221663`*^9, 
   3.888983483884041*^9}, {3.8889835268237333`*^9, 3.888983743333688*^9}, {
   3.888984096975319*^9, 3.888984118005715*^9}, 3.8889841536202593`*^9, {
   3.888986555630351*^9, 3.8889866313601027`*^9}},
 CellLabel->
  "In[286]:=",ExpressionUUID->"13e3efa4-8631-4733-a693-69b74e16777d"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", "\[Gamma]3", " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "k\[Phi]"}], "\[Rho]"]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"B", " ", "e", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             SuperscriptBox["\[Rho]", "2"], ")"}], 
            RowBox[{"3", "/", "2"}]]}], "+", 
          RowBox[{"2", " ", "c", " ", "\[Rho]", " ", "\[HBar]"}]}], ")"}]}], 
       RowBox[{"2", " ", "c", " ", "\[Rho]", " ", 
        SqrtBox[
         SuperscriptBox["\[Rho]", "2"]], " ", "\[HBar]"}]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], "m0"], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", "\[Gamma]3", " ", "\[Rho]", " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"m0", " ", 
    SqrtBox[
     SuperscriptBox["\[Rho]", "2"]]}]]}]], "Output",
 CellChangeTimes->{{3.888982975098929*^9, 3.888983019596119*^9}, 
   3.888983100535413*^9, {3.888983165651763*^9, 3.8889831876222057`*^9}, {
   3.88898325289939*^9, 3.888983265153908*^9}, {3.88898337952534*^9, 
   3.88898340428618*^9}, 3.888983486279907*^9, {3.8889835920407476`*^9, 
   3.888983600505104*^9}, 3.888983670284971*^9, 3.8889837451285467`*^9, 
   3.888984119680605*^9, 3.888984155492305*^9, 3.888986572614236*^9, 
   3.8889866381314163`*^9, 3.889516962749956*^9, 3.889517516966674*^9, 
   3.889628586842207*^9},
 CellLabel->
  "Out[286]=",ExpressionUUID->"0c42930f-65fa-4f11-9c51-bb993b914afa"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", "\[Gamma]3", " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "k\[Phi]"}], "\[Rho]"]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"B", " ", "e", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             SuperscriptBox["\[Rho]", "2"], ")"}], 
            RowBox[{"3", "/", "2"}]]}], "-", 
          RowBox[{"2", " ", "c", " ", "\[Rho]", " ", "\[HBar]"}]}], ")"}]}], 
       RowBox[{"2", " ", "c", " ", "\[Rho]", " ", 
        SqrtBox[
         SuperscriptBox["\[Rho]", "2"]], " ", "\[HBar]"}]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], "m0"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", "\[Gamma]3", " ", "\[Rho]", " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"m0", " ", 
    SqrtBox[
     SuperscriptBox["\[Rho]", "2"]]}]]}]], "Output",
 CellChangeTimes->{{3.888982975098929*^9, 3.888983019596119*^9}, 
   3.888983100535413*^9, {3.888983165651763*^9, 3.8889831876222057`*^9}, {
   3.88898325289939*^9, 3.888983265153908*^9}, {3.88898337952534*^9, 
   3.88898340428618*^9}, 3.888983486279907*^9, {3.8889835920407476`*^9, 
   3.888983600505104*^9}, 3.888983670284971*^9, 3.8889837451285467`*^9, 
   3.888984119680605*^9, 3.888984155492305*^9, 3.888986572614236*^9, 
   3.8889866381314163`*^9, 3.889516962749956*^9, 3.889517516966674*^9, 
   3.889628586846867*^9},
 CellLabel->
  "Out[287]=",ExpressionUUID->"5598d261-a398-4412-8f37-99fbddca2817"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "m0"}]], 
   RowBox[{
    SqrtBox["3"], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["k\[Phi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[Gamma]2", "2"], "-", 
          FractionBox["\[Gamma]3", "2"]}], ")"}]}], 
       SuperscriptBox["\[Rho]", "2"]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "k\[Phi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"B", " ", "e", " ", "\[Gamma]3", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "-", 
             RowBox[{"c", " ", "\[Gamma]2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Rho]", "+", 
                RowBox[{"3", " ", 
                 SqrtBox[
                  SuperscriptBox["\[Rho]", "2"]]}]}], ")"}], " ", 
              "\[HBar]"}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"B", " ", "e", " ", "\[Gamma]2", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "-", 
             RowBox[{"c", " ", "\[Gamma]3", " ", 
              RowBox[{"(", 
               RowBox[{"\[Rho]", "+", 
                RowBox[{"3", " ", 
                 SqrtBox[
                  SuperscriptBox["\[Rho]", "2"]]}]}], ")"}], " ", 
              "\[HBar]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"c", " ", 
        SuperscriptBox["\[Rho]", "3"], " ", "\[HBar]"}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"me", "+", "mh"}], ")"}], " ", 
         SuperscriptBox["\[Rho]", "3"], " ", 
         SuperscriptBox["\[HBar]", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]2", " ", 
             SuperscriptBox["\[Rho]", "5"]}], "-", 
            RowBox[{
            "2", " ", "B", " ", "c", " ", "e", " ", "\[Gamma]3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mh", " ", 
                SuperscriptBox["\[Rho]", "3"]}], "+", 
               RowBox[{"me", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "3"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    SuperscriptBox["\[Rho]", "2"], ")"}], 
                   RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ")"}], " ", 
             "\[HBar]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Rho]"}], "+", 
               SqrtBox[
                SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", 
             SuperscriptBox["\[HBar]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["B", "2"]}], " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]3", " ", 
             SuperscriptBox["\[Rho]", "5"]}], "+", 
            RowBox[{
            "2", " ", "B", " ", "c", " ", "e", " ", "\[Gamma]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mh", " ", 
                SuperscriptBox["\[Rho]", "3"]}], "+", 
               RowBox[{"me", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "3"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    SuperscriptBox["\[Rho]", "2"], ")"}], 
                   RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ")"}], " ", 
             "\[HBar]"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Rho]"}], "+", 
               SqrtBox[
                SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", 
             SuperscriptBox["\[HBar]", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{"\[Psi]", "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "m0"}]], 
   RowBox[{
    SqrtBox["3"], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "k\[Phi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Gamma]2"}], "2"], "-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Gamma]3"}], "2"]}], ")"}]}], 
        SqrtBox[
         SuperscriptBox["\[Rho]", "2"]]]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "B"}], " ", "e", " ", "\[Gamma]3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              SuperscriptBox["\[Rho]", "2"], ")"}], 
             RowBox[{"3", "/", "2"}]]}], "+", 
           RowBox[{"c", " ", "\[Gamma]2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Rho]"}], "+", 
              SqrtBox[
               SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", "\[HBar]"}]}], 
          ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"B", " ", "e", " ", "\[Gamma]2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              SuperscriptBox["\[Rho]", "2"], ")"}], 
             RowBox[{"3", "/", "2"}]]}], "-", 
           RowBox[{"c", " ", "\[Gamma]3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Rho]"}], "+", 
              SqrtBox[
               SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", "\[HBar]"}]}], 
          ")"}]}]}], 
       RowBox[{"c", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", "\[HBar]"}]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["\[Gamma]2", "2"], "-", 
      FractionBox["\[Gamma]3", "2"]}], ")"}], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"2", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "m0"}]]}]], "Output",
 CellChangeTimes->{{3.888982975098929*^9, 3.888983019596119*^9}, 
   3.888983100535413*^9, {3.888983165651763*^9, 3.8889831876222057`*^9}, {
   3.88898325289939*^9, 3.888983265153908*^9}, {3.88898337952534*^9, 
   3.88898340428618*^9}, 3.888983486279907*^9, {3.8889835920407476`*^9, 
   3.888983600505104*^9}, 3.888983670284971*^9, 3.8889837451285467`*^9, 
   3.888984119680605*^9, 3.888984155492305*^9, 3.888986572614236*^9, 
   3.8889866381314163`*^9, 3.889516962749956*^9, 3.889517516966674*^9, 
   3.8896285868513327`*^9},
 CellLabel->
  "Out[288]=",ExpressionUUID->"54ed4e88-9888-49c0-a029-8d237ed85296"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "m0"}]], 
   RowBox[{
    SqrtBox["3"], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["k\[Phi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[Gamma]2", "2"], "+", 
          FractionBox["\[Gamma]3", "2"]}], ")"}]}], 
       SuperscriptBox["\[Rho]", "2"]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "k\[Phi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"B", " ", "e", " ", "\[Gamma]3", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "-", 
             RowBox[{"c", " ", "\[Gamma]2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Rho]", "+", 
                RowBox[{"3", " ", 
                 SqrtBox[
                  SuperscriptBox["\[Rho]", "2"]]}]}], ")"}], " ", 
              "\[HBar]"}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"B", " ", "e", " ", "\[Gamma]2", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "-", 
             RowBox[{"c", " ", "\[Gamma]3", " ", 
              RowBox[{"(", 
               RowBox[{"\[Rho]", "+", 
                RowBox[{"3", " ", 
                 SqrtBox[
                  SuperscriptBox["\[Rho]", "2"]]}]}], ")"}], " ", 
              "\[HBar]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"c", " ", 
        SuperscriptBox["\[Rho]", "3"], " ", "\[HBar]"}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"me", "+", "mh"}], ")"}], " ", 
         SuperscriptBox["\[Rho]", "3"], " ", 
         SuperscriptBox["\[HBar]", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]2", " ", 
             SuperscriptBox["\[Rho]", "5"]}], "-", 
            RowBox[{
            "2", " ", "B", " ", "c", " ", "e", " ", "\[Gamma]3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mh", " ", 
                SuperscriptBox["\[Rho]", "3"]}], "+", 
               RowBox[{"me", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "3"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    SuperscriptBox["\[Rho]", "2"], ")"}], 
                   RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ")"}], " ", 
             "\[HBar]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Rho]"}], "+", 
               SqrtBox[
                SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", 
             SuperscriptBox["\[HBar]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]3", " ", 
             SuperscriptBox["\[Rho]", "5"]}], "-", 
            RowBox[{
            "2", " ", "B", " ", "c", " ", "e", " ", "\[Gamma]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mh", " ", 
                SuperscriptBox["\[Rho]", "3"]}], "+", 
               RowBox[{"me", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "3"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    SuperscriptBox["\[Rho]", "2"], ")"}], 
                   RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ")"}], " ", 
             "\[HBar]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Rho]"}], "+", 
               SqrtBox[
                SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", 
             SuperscriptBox["\[HBar]", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{"\[Psi]", "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "m0"}]], 
   RowBox[{
    SqrtBox["3"], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "k\[Phi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "\[Gamma]2"}], "2"]}], "-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Gamma]3"}], "2"]}], ")"}]}], 
        SqrtBox[
         SuperscriptBox["\[Rho]", "2"]]]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "B"}], " ", "e", " ", "\[Gamma]3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              SuperscriptBox["\[Rho]", "2"], ")"}], 
             RowBox[{"3", "/", "2"}]]}], "+", 
           RowBox[{"c", " ", "\[Gamma]2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Rho]"}], "+", 
              SqrtBox[
               SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", "\[HBar]"}]}], 
          ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "B"}], " ", "e", " ", "\[Gamma]2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              SuperscriptBox["\[Rho]", "2"], ")"}], 
             RowBox[{"3", "/", "2"}]]}], "+", 
           RowBox[{"c", " ", "\[Gamma]3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Rho]"}], "+", 
              SqrtBox[
               SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", "\[HBar]"}]}], 
          ")"}]}]}], 
       RowBox[{"c", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", "\[HBar]"}]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["\[Gamma]2", "2"], "+", 
      FractionBox["\[Gamma]3", "2"]}], ")"}], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"2", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "m0"}]]}]], "Output",
 CellChangeTimes->{{3.888982975098929*^9, 3.888983019596119*^9}, 
   3.888983100535413*^9, {3.888983165651763*^9, 3.8889831876222057`*^9}, {
   3.88898325289939*^9, 3.888983265153908*^9}, {3.88898337952534*^9, 
   3.88898340428618*^9}, 3.888983486279907*^9, {3.8889835920407476`*^9, 
   3.888983600505104*^9}, 3.888983670284971*^9, 3.8889837451285467`*^9, 
   3.888984119680605*^9, 3.888984155492305*^9, 3.888986572614236*^9, 
   3.8889866381314163`*^9, 3.889516962749956*^9, 3.889517516966674*^9, 
   3.8896285868585176`*^9},
 CellLabel->
  "Out[289]=",ExpressionUUID->"e3f1dcbe-77ae-488a-ba04-878024a934cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "m0"}]], 
   RowBox[{
    SqrtBox["3"], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["k\[Phi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[Gamma]2", "2"], "+", 
          FractionBox["\[Gamma]3", "2"]}], ")"}]}], 
       SuperscriptBox["\[Rho]", "2"]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "k\[Phi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"B", " ", "e", " ", "\[Gamma]3", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"c", " ", "\[Gamma]2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Rho]", "+", 
                RowBox[{"3", " ", 
                 SqrtBox[
                  SuperscriptBox["\[Rho]", "2"]]}]}], ")"}], " ", 
              "\[HBar]"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"B", " ", "e", " ", "\[Gamma]2", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"c", " ", "\[Gamma]3", " ", 
              RowBox[{"(", 
               RowBox[{"\[Rho]", "+", 
                RowBox[{"3", " ", 
                 SqrtBox[
                  SuperscriptBox["\[Rho]", "2"]]}]}], ")"}], " ", 
              "\[HBar]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"c", " ", 
        SuperscriptBox["\[Rho]", "3"], " ", "\[HBar]"}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"me", "+", "mh"}], ")"}], " ", 
         SuperscriptBox["\[Rho]", "3"], " ", 
         SuperscriptBox["\[HBar]", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]2", " ", 
             SuperscriptBox["\[Rho]", "5"]}], "+", 
            RowBox[{
            "2", " ", "B", " ", "c", " ", "e", " ", "\[Gamma]3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mh", " ", 
                SuperscriptBox["\[Rho]", "3"]}], "+", 
               RowBox[{"me", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "3"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    SuperscriptBox["\[Rho]", "2"], ")"}], 
                   RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ")"}], " ", 
             "\[HBar]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Rho]"}], "+", 
               SqrtBox[
                SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", 
             SuperscriptBox["\[HBar]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]3", " ", 
             SuperscriptBox["\[Rho]", "5"]}], "+", 
            RowBox[{
            "2", " ", "B", " ", "c", " ", "e", " ", "\[Gamma]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mh", " ", 
                SuperscriptBox["\[Rho]", "3"]}], "+", 
               RowBox[{"me", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "3"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    SuperscriptBox["\[Rho]", "2"], ")"}], 
                   RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ")"}], " ", 
             "\[HBar]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Rho]"}], "+", 
               SqrtBox[
                SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", 
             SuperscriptBox["\[HBar]", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{"\[Psi]", "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "k\[Phi]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[Gamma]2", "2"], "+", 
          FractionBox["\[Gamma]3", "2"]}], ")"}]}], 
       SqrtBox[
        SuperscriptBox["\[Rho]", "2"]]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"B", " ", "e", " ", "\[Gamma]3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              SuperscriptBox["\[Rho]", "2"], ")"}], 
             RowBox[{"3", "/", "2"}]]}], "+", 
           RowBox[{"c", " ", "\[Gamma]2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Rho]"}], "+", 
              SqrtBox[
               SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", "\[HBar]"}]}], 
          ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"B", " ", "e", " ", "\[Gamma]2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              SuperscriptBox["\[Rho]", "2"], ")"}], 
             RowBox[{"3", "/", "2"}]]}], "+", 
           RowBox[{"c", " ", "\[Gamma]3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Rho]"}], "+", 
              SqrtBox[
               SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", "\[HBar]"}]}], 
          ")"}]}]}], 
       RowBox[{"c", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", "\[HBar]"}]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "m0"}]], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["\[Gamma]2", "2"], "+", 
      FractionBox["\[Gamma]3", "2"]}], ")"}], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"2", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "m0"}]]}]], "Output",
 CellChangeTimes->{{3.888982975098929*^9, 3.888983019596119*^9}, 
   3.888983100535413*^9, {3.888983165651763*^9, 3.8889831876222057`*^9}, {
   3.88898325289939*^9, 3.888983265153908*^9}, {3.88898337952534*^9, 
   3.88898340428618*^9}, 3.888983486279907*^9, {3.8889835920407476`*^9, 
   3.888983600505104*^9}, 3.888983670284971*^9, 3.8889837451285467`*^9, 
   3.888984119680605*^9, 3.888984155492305*^9, 3.888986572614236*^9, 
   3.8889866381314163`*^9, 3.889516962749956*^9, 3.889517516966674*^9, 
   3.889628586865779*^9},
 CellLabel->
  "Out[290]=",ExpressionUUID->"fde8ee07-2c30-4682-97ef-cccef6992097"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "m0"}]], 
   RowBox[{
    SqrtBox["3"], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["k\[Phi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[Gamma]2", "2"], "-", 
          FractionBox["\[Gamma]3", "2"]}], ")"}]}], 
       SuperscriptBox["\[Rho]", "2"]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "k\[Phi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"B", " ", "e", " ", "\[Gamma]3", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"c", " ", "\[Gamma]2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Rho]", "+", 
                RowBox[{"3", " ", 
                 SqrtBox[
                  SuperscriptBox["\[Rho]", "2"]]}]}], ")"}], " ", 
              "\[HBar]"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"B", " ", "e", " ", "\[Gamma]2", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"c", " ", "\[Gamma]3", " ", 
              RowBox[{"(", 
               RowBox[{"\[Rho]", "+", 
                RowBox[{"3", " ", 
                 SqrtBox[
                  SuperscriptBox["\[Rho]", "2"]]}]}], ")"}], " ", 
              "\[HBar]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"c", " ", 
        SuperscriptBox["\[Rho]", "3"], " ", "\[HBar]"}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"me", "+", "mh"}], ")"}], " ", 
         SuperscriptBox["\[Rho]", "3"], " ", 
         SuperscriptBox["\[HBar]", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]2", " ", 
             SuperscriptBox["\[Rho]", "5"]}], "+", 
            RowBox[{
            "2", " ", "B", " ", "c", " ", "e", " ", "\[Gamma]3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mh", " ", 
                SuperscriptBox["\[Rho]", "3"]}], "+", 
               RowBox[{"me", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "3"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    SuperscriptBox["\[Rho]", "2"], ")"}], 
                   RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ")"}], " ", 
             "\[HBar]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Rho]"}], "+", 
               SqrtBox[
                SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", 
             SuperscriptBox["\[HBar]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["B", "2"]}], " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]3", " ", 
             SuperscriptBox["\[Rho]", "5"]}], "-", 
            RowBox[{
            "2", " ", "B", " ", "c", " ", "e", " ", "\[Gamma]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mh", " ", 
                SuperscriptBox["\[Rho]", "3"]}], "+", 
               RowBox[{"me", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "3"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    SuperscriptBox["\[Rho]", "2"], ")"}], 
                   RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ")"}], " ", 
             "\[HBar]"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Rho]"}], "+", 
               SqrtBox[
                SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", 
             SuperscriptBox["\[HBar]", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{"\[Psi]", "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "m0"}]], 
   RowBox[{
    SqrtBox["3"], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "k\[Phi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["\[Gamma]2", "2"]}], "+", 
          FractionBox["\[Gamma]3", "2"]}], ")"}]}], 
       SqrtBox[
        SuperscriptBox["\[Rho]", "2"]]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"B", " ", "e", " ", "\[Gamma]3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              SuperscriptBox["\[Rho]", "2"], ")"}], 
             RowBox[{"3", "/", "2"}]]}], "+", 
           RowBox[{"c", " ", "\[Gamma]2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Rho]"}], "+", 
              SqrtBox[
               SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", "\[HBar]"}]}], 
          ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "B"}], " ", "e", " ", "\[Gamma]2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              SuperscriptBox["\[Rho]", "2"], ")"}], 
             RowBox[{"3", "/", "2"}]]}], "-", 
           RowBox[{"c", " ", "\[Gamma]3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Rho]"}], "+", 
              SqrtBox[
               SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", "\[HBar]"}]}], 
          ")"}]}]}], 
       RowBox[{"c", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", "\[HBar]"}]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["\[Gamma]2", "2"], "-", 
      FractionBox["\[Gamma]3", "2"]}], ")"}], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"2", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}], 
   RowBox[{"2", " ", "m0"}]]}]], "Output",
 CellChangeTimes->{{3.888982975098929*^9, 3.888983019596119*^9}, 
   3.888983100535413*^9, {3.888983165651763*^9, 3.8889831876222057`*^9}, {
   3.88898325289939*^9, 3.888983265153908*^9}, {3.88898337952534*^9, 
   3.88898340428618*^9}, 3.888983486279907*^9, {3.8889835920407476`*^9, 
   3.888983600505104*^9}, 3.888983670284971*^9, 3.8889837451285467`*^9, 
   3.888984119680605*^9, 3.888984155492305*^9, 3.888986572614236*^9, 
   3.8889866381314163`*^9, 3.889516962749956*^9, 3.889517516966674*^9, 
   3.8896285868726187`*^9},
 CellLabel->
  "Out[291]=",ExpressionUUID->"1243c151-0b08-473a-8d27-19010870df07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", " ", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "m0"}]], 
    SqrtBox["3"], " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["k\[Phi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[Gamma]2", "2"], "-", 
          FractionBox["\[Gamma]3", "2"]}], ")"}]}], 
       SuperscriptBox["\[Rho]", "2"]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"c", " ", 
         SuperscriptBox["\[Rho]", "3"], " ", "\[HBar]"}]], 
       RowBox[{"\[ImaginaryI]", " ", "k\[Phi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"B", " ", "e", " ", "\[Gamma]3", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"c", " ", "\[Gamma]2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Rho]", "+", 
                RowBox[{"3", " ", 
                 SqrtBox[
                  SuperscriptBox["\[Rho]", "2"]]}]}], ")"}], " ", 
              "\[HBar]"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"B", " ", "e", " ", "\[Gamma]2", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"c", " ", "\[Gamma]3", " ", 
              RowBox[{"(", 
               RowBox[{"\[Rho]", "+", 
                RowBox[{"3", " ", 
                 SqrtBox[
                  SuperscriptBox["\[Rho]", "2"]]}]}], ")"}], " ", 
              "\[HBar]"}]}], ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"me", "+", "mh"}], ")"}], " ", 
         SuperscriptBox["\[Rho]", "3"], " ", 
         SuperscriptBox["\[HBar]", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]2", " ", 
             SuperscriptBox["\[Rho]", "5"]}], "+", 
            RowBox[{
            "2", " ", "B", " ", "c", " ", "e", " ", "\[Gamma]3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mh", " ", 
                SuperscriptBox["\[Rho]", "3"]}], "+", 
               RowBox[{"me", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "3"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    SuperscriptBox["\[Rho]", "2"], ")"}], 
                   RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ")"}], " ", 
             "\[HBar]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Rho]"}], "+", 
               SqrtBox[
                SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", 
             SuperscriptBox["\[HBar]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["B", "2"]}], " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]3", " ", 
             SuperscriptBox["\[Rho]", "5"]}], "-", 
            RowBox[{
            "2", " ", "B", " ", "c", " ", "e", " ", "\[Gamma]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mh", " ", 
                SuperscriptBox["\[Rho]", "3"]}], "+", 
               RowBox[{"me", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "3"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    SuperscriptBox["\[Rho]", "2"], ")"}], 
                   RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ")"}], " ", 
             "\[HBar]"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"me", "+", "mh"}], ")"}], " ", "\[Gamma]3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Rho]"}], "+", 
               SqrtBox[
                SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", 
             SuperscriptBox["\[HBar]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SqrtBox[
       SuperscriptBox["\[Rho]", "2"]], "\[Rule]", "\[Rho]"}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["\[Rho]", "2"], ")"}], 
       RowBox[{"3", "/", "2"}]], "\[Rule]", 
      SuperscriptBox["\[Rho]", "3"]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.888987548709074*^9, 3.888987594300474*^9}, 
   3.8889880173879642`*^9, 3.888988329471354*^9, 3.888988559268466*^9},
 CellLabel->
  "In[221]:=",ExpressionUUID->"d9c80c7d-f0fb-4db3-9c52-031cf3540c36"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox["c", "2"], " ", "m0", " ", 
    SuperscriptBox["\[Rho]", "2"]}]], 
  RowBox[{
   SqrtBox["3"], " ", 
   RowBox[{"(", 
    RowBox[{"\[Gamma]2", "-", "\[Gamma]3"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["e", "2"], " ", 
      SuperscriptBox["\[Rho]", "4"]}], "-", 
     RowBox[{"4", " ", "B", " ", "c", " ", "e", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "k\[Phi]"}], ")"}], " ", 
      SuperscriptBox["\[Rho]", "2"], " ", "\[HBar]"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["c", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", " ", "k\[Phi]"}], "+", 
        SuperscriptBox["k\[Phi]", "2"]}], ")"}], " ", 
      SuperscriptBox["\[HBar]", "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8889875543495083`*^9, 3.888987595171295*^9, 
  3.888988019767928*^9, 3.888988330786441*^9, 3.88898856011658*^9},
 CellLabel->
  "Out[221]=",ExpressionUUID->"689f8f2e-bbb3-49ed-8a1b-c5b4dbf210fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "m0"}]], 
    RowBox[{
     SqrtBox["3"], " ", 
     SuperscriptBox["\[HBar]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "k\[Phi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["\[Gamma]2", "2"]}], "+", 
           FractionBox["\[Gamma]3", "2"]}], ")"}]}], 
        SqrtBox[
         SuperscriptBox["\[Rho]", "2"]]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"c", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", "\[HBar]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"B", " ", "e", " ", "\[Gamma]3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                SuperscriptBox["\[Rho]", "2"], ")"}], 
               RowBox[{"3", "/", "2"}]]}], "+", 
             RowBox[{"c", " ", "\[Gamma]2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[Rho]"}], "+", 
                SqrtBox[
                 SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", "\[HBar]"}]}], 
            ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "B"}], " ", "e", " ", "\[Gamma]2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                SuperscriptBox["\[Rho]", "2"], ")"}], 
               RowBox[{"3", "/", "2"}]]}], "-", 
             RowBox[{"c", " ", "\[Gamma]3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[Rho]"}], "+", 
                SqrtBox[
                 SuperscriptBox["\[Rho]", "2"]]}], ")"}], " ", "\[HBar]"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["\[Psi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SqrtBox[
       SuperscriptBox["\[Rho]", "2"]], "\[Rule]", "\[Rho]"}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["\[Rho]", "2"], ")"}], 
       RowBox[{"3", "/", "2"}]], "\[Rule]", 
      SuperscriptBox["\[Rho]", "3"]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.888987704961836*^9, 3.888987721448208*^9}, {
   3.888987784345182*^9, 3.888987784555023*^9}, 3.888987949098392*^9, 
   3.888988179640018*^9, 3.888988472649108*^9, 3.888988660918311*^9},
 CellLabel->
  "In[222]:=",ExpressionUUID->"206b2e46-09b3-4471-8059-dfc673176ccf"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", "c", " ", "m0", " ", "\[Rho]", " ", 
    SqrtBox[
     SuperscriptBox["\[Rho]", "2"]]}]], 
  RowBox[{
   SqrtBox["3"], " ", 
   RowBox[{"(", 
    RowBox[{"\[Gamma]2", "-", "\[Gamma]3"}], ")"}], " ", "\[HBar]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"B", " ", "e", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["\[Rho]", "2"], ")"}], 
       RowBox[{"3", "/", "2"}]]}], "-", 
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "k\[Phi]", " ", "\[Rho]"}], "+", 
        RowBox[{"3", " ", 
         SqrtBox[
          SuperscriptBox["\[Rho]", "2"]]}]}], ")"}], " ", "\[HBar]"}]}], 
    ")"}], " ", 
   RowBox[{
    SuperscriptBox["\[Psi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"\[Rho]", ",", "ze", ",", "zh"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.888987722795192*^9, 3.888987786174164*^9, 
  3.8889879510259857`*^9, 3.888988180587451*^9, 3.8889884733258953`*^9, 
  3.888988662145959*^9},
 CellLabel->
  "Out[222]=",ExpressionUUID->"cd9bb645-0d5d-4d35-a0c5-ef5ae16bfd02"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1201, 988},
WindowMargins->{{Automatic, -54}, {-61, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 236, 4, 87, "Title",ExpressionUUID->"9fb2c5c5-a129-463e-855c-1b4f96e6e0f4"],
Cell[819, 28, 678, 10, 72, "Text",ExpressionUUID->"50e711bf-0811-4abd-a3de-f0c6da44260f"],
Cell[CellGroupData[{
Cell[1522, 42, 300, 5, 61, "Chapter",ExpressionUUID->"7073f717-b695-4ce5-aa22-b3b59032c3c9"],
Cell[1825, 49, 1091, 30, 56, "Text",ExpressionUUID->"7e7a1cbc-a916-4eef-8024-acdc70cf65db"],
Cell[2919, 81, 2622, 80, 529, "Input",ExpressionUUID->"7c9a8a59-51b4-49f1-b535-95785e2572ad"],
Cell[5544, 163, 425, 11, 31, "Input",ExpressionUUID->"b8621096-f980-403d-bdcc-5d68f863dcb3"],
Cell[5972, 176, 366, 6, 32, "Text",ExpressionUUID->"d036a146-2135-4344-8a2c-6818ecc2bb2d"],
Cell[6341, 184, 611, 16, 55, "Input",ExpressionUUID->"3588da97-e17d-4039-b106-c9ff230a1541"],
Cell[6955, 202, 1374, 38, 86, "Input",ExpressionUUID->"6810d2fe-f4c2-4726-b829-1ed35728808c"],
Cell[8332, 242, 384, 6, 32, "Text",ExpressionUUID->"ba9084b8-aef6-430d-b92c-f2b3e4ca2285"],
Cell[8719, 250, 1167, 34, 57, "Input",ExpressionUUID->"a7a11349-1850-4dca-8553-d13ec2de4a11"],
Cell[9889, 286, 2334, 65, 203, "Text",ExpressionUUID->"27370053-6fa8-48f2-8b90-41f7f59f4f2b"],
Cell[12226, 353, 2853, 79, 134, "Input",ExpressionUUID->"a5981a8d-c763-4045-9c7b-091b1569096e"],
Cell[15082, 434, 3102, 84, 132, "Input",ExpressionUUID->"74086e0d-8a22-459b-882c-92140c1202dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18221, 523, 279, 5, 61, "Chapter",ExpressionUUID->"c7246a4f-b520-4cf1-a2b6-130154c06d54"],
Cell[18503, 530, 3239, 98, 172, "Text",ExpressionUUID->"2715e138-0e9a-46a1-bd7c-100097da32bb"],
Cell[CellGroupData[{
Cell[21767, 632, 6894, 199, 244, "Input",ExpressionUUID->"e318e1bb-6c8a-4bff-bc0b-102bba39c562"],
Cell[28664, 833, 8331, 247, 314, "Output",ExpressionUUID->"23af1a7e-6246-47f0-a78f-e479b8c1aac6"]
}, Open  ]],
Cell[37010, 1083, 325, 6, 32, "Text",ExpressionUUID->"7845fbb1-e7d5-4ab1-b900-9bdbefaba509"],
Cell[CellGroupData[{
Cell[37360, 1093, 9019, 234, 357, "Input",ExpressionUUID->"5408a08a-7bc3-4903-9c0e-ec81ab5a138c"],
Cell[46382, 1329, 5655, 164, 254, "Output",ExpressionUUID->"f4a82156-80fc-42c9-be1b-6218414f481c"]
}, Open  ]],
Cell[52052, 1496, 1760, 37, 116, "Text",ExpressionUUID->"a88b4d64-e0d9-4050-a723-2db51acf77c4"],
Cell[CellGroupData[{
Cell[53837, 1537, 306, 7, 31, "Input",ExpressionUUID->"01084508-7960-439e-9380-9f0fb121cb3b"],
Cell[54146, 1546, 3201, 96, 118, "Output",ExpressionUUID->"536cbd5b-0ac9-4f92-b004-f1cb0ada6589"]
}, Open  ]],
Cell[57362, 1645, 1640, 36, 56, "Text",ExpressionUUID->"8999b7d1-a1fb-4542-9d7e-bc11214044eb"],
Cell[CellGroupData[{
Cell[59027, 1685, 9913, 252, 375, "Input",ExpressionUUID->"fa713b1c-41d5-4926-bc7b-02056b477cfa"],
Cell[68943, 1939, 3371, 95, 133, "Output",ExpressionUUID->"00952d10-3016-45aa-8b91-26332eb55dda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72351, 2039, 1604, 39, 59, "Input",ExpressionUUID->"1e48b7f9-04ef-4e70-a830-b699235c7f74"],
Cell[73958, 2080, 970, 29, 62, "Output",ExpressionUUID->"ce6c725a-7c9e-4665-bf58-ce958b3cba64"]
}, Open  ]],
Cell[74943, 2112, 350, 6, 32, "Text",ExpressionUUID->"7e8a7f5d-09ac-411e-8ecf-f47db9ee9645"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75330, 2123, 280, 5, 61, "Chapter",ExpressionUUID->"8579e72b-4c6b-487d-afb5-0cd0d24062fc"],
Cell[75613, 2130, 4795, 139, 140, "Text",ExpressionUUID->"512cee8c-87ee-48cf-ab1a-153838e99478"],
Cell[80411, 2271, 887, 21, 36, "Text",ExpressionUUID->"394276b4-2964-4847-8b3b-5b91b54e02f9"],
Cell[CellGroupData[{
Cell[81323, 2296, 29914, 793, 1206, "Input",ExpressionUUID->"614c8548-ff49-4a7e-afba-d0a1fa708b1c"],
Cell[111240, 3091, 2181, 61, 70, "Output",ExpressionUUID->"8164c2e6-65fd-4e35-8e37-ef6a0d8931f0"],
Cell[113424, 3154, 2113, 58, 70, "Output",ExpressionUUID->"0766b11d-f157-4d96-9c6a-c71a5538dac4"],
Cell[115540, 3214, 2221, 62, 70, "Output",ExpressionUUID->"38e7fdc4-ba47-41f5-a6bd-dabd16e00db2"],
Cell[117764, 3278, 2154, 59, 70, "Output",ExpressionUUID->"275bb1ca-df40-420b-9f22-ba0c230906a0"]
}, Open  ]],
Cell[119933, 3340, 1081, 22, 76, "Text",ExpressionUUID->"4ba82757-e09c-4893-bd47-1ab54ed002ff"],
Cell[CellGroupData[{
Cell[121039, 3366, 28777, 749, 1394, "Input",ExpressionUUID->"3545b0ab-0c0d-46d3-94d8-5f1b0745ce84"],
Cell[149819, 4117, 8441, 244, 301, "Output",ExpressionUUID->"aa764f28-3a41-4d54-a1b3-32ddcc7c1216"]
}, Open  ]],
Cell[158275, 4364, 2837, 82, 194, "Text",ExpressionUUID->"8b8afd19-cd2b-41e3-8103-717203fb8f46"],
Cell[161115, 4448, 331, 6, 32, "Text",ExpressionUUID->"800dcc71-7764-451a-8adb-745a97811f81"],
Cell[CellGroupData[{
Cell[161471, 4458, 6612, 222, 693, "Input",ExpressionUUID->"b70f67f0-f7bd-4c59-85bb-ccd92d2da94c"],
Cell[168086, 4682, 1451, 43, 137, "Output",ExpressionUUID->"fb132f9a-94f6-4937-aaef-02cf0c9f6d06"]
}, Open  ]],
Cell[169552, 4728, 287, 5, 32, "Text",ExpressionUUID->"fea92b02-513e-47e6-84bf-fb11ec544bdd"],
Cell[CellGroupData[{
Cell[169864, 4737, 28134, 789, 1206, "Input",ExpressionUUID->"13e3efa4-8631-4733-a693-69b74e16777d"],
Cell[198001, 5528, 2129, 56, 93, "Output",ExpressionUUID->"0c42930f-65fa-4f11-9c51-bb993b914afa"],
Cell[200133, 5586, 2129, 56, 93, "Output",ExpressionUUID->"5598d261-a398-4412-8f37-99fbddca2817"],
Cell[202265, 5644, 8270, 224, 369, "Output",ExpressionUUID->"54ed4e88-9888-49c0-a029-8d237ed85296"],
Cell[210538, 5870, 8325, 226, 369, "Output",ExpressionUUID->"e3f1dcbe-77ae-488a-ba04-878024a934cf"],
Cell[218866, 6098, 8048, 218, 114, "Output",ExpressionUUID->"fde8ee07-2c30-4682-97ef-cccef6992097"],
Cell[226917, 6318, 8183, 223, 114, "Output",ExpressionUUID->"1243c151-0b08-473a-8d27-19010870df07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235137, 6546, 5554, 148, 82, "Input",ExpressionUUID->"d9c80c7d-f0fb-4db3-9c52-031cf3540c36"],
Cell[240694, 6696, 1101, 30, 56, "Output",ExpressionUUID->"689f8f2e-bbb3-49ed-8a1b-c5b4dbf210fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241832, 6731, 2874, 82, 130, "Input",ExpressionUUID->"206b2e46-09b3-4471-8059-dfc673176ccf"],
Cell[244709, 6815, 1224, 37, 65, "Output",ExpressionUUID->"cd9bb645-0d5d-4d35-a0c5-ef5ae16bfd02"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


